Magnetohydrodynamic structure of a plasmoid in fast reconnection in low-beta plasmas

Plasmoid structures in fast reconnection in low-beta plasmas are investigated by two-dimensional magnetohydrodynamic simulations. A high-resolution shock-capturing code enables us to explore a variety of shock structures: vertical slow shocks behind the plasmoid, another slow shocks in the outer-region, and the shock-reflection in the front side. The Kelvin-Helmholtz-like turbulence is also found inside the plasmoid. It is concluded that these shocks are rigorous features in reconnection in low-beta plasmas, where the reconnection jet speed or the upstream Alfven speed exceeds the sound speed.

==> Ancillary_files_20110112/1D/1d_x.f90 <==
program main
!-----------------------------------------------------------------------
!     Open MHD  Riemann solver
!-----------------------------------------------------------------------
!     2010/05/12  S. Zenitani  LLF/HLLC-G/HLLD solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer, parameter :: version = 20100917   ! version number
  integer, parameter :: ix = 302
  integer, parameter :: jx = 1
  integer, parameter :: loop_max = 30000
  real(8), parameter :: tend  = 0.2d0
  real(8), parameter :: dtout = 0.1d0 ! output interval
  real(8), parameter :: cfl   = 0.8d0 ! time step
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer)
  integer, parameter :: lm_type   = 0
! Numerical flux (0: LLF, 1: HLL, 2: HLLC, 3: HLLD)
  integer, parameter :: flux_type = 1
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! another conserved variables (U*) for RK
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1)  ! numerical flux (F,G)
!-----------------------------------------------------------------------
  integer :: i, k, kout
  real(8) :: t, dt, tout, dtx
  real(8) :: vmax
  character*256 :: filename
!-----------------------------------------------------------------------

  dt   =  0.d0
  t    =  0.d0
  call model(U,V,x,y,dx,ix,jx)
! --- BC ---
  U(ix,:,:) = U(ix-1,:,:)
  U(1,:,:)  = U(2,:,:)
! --- BC ---
  call set_dt(U,V,vmax,dt,dx,cfl,ix,jx)
  tout = -dt/3.d0
  kout =  0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
  endif
  write(6,*) '[Params]'
  write(6,998) dt, dtout, ix, jx
998 format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5, i5 )
  write(6,*) '== start =='

!-----------------------------------------------------------------------
  do k=1,loop_max

     write(6,*) ' t = ', t
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. tout ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) kout
990     format ('data/x-',i5.5,'.dat')
        call output(filename,ix,jx,t,x,y,U,V)
        kout = kout + 1
        tout = tout + dtout
     endif
!    [ end? ]
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        goto 1000
     endif
     if ( t .ge. tend ) then
        goto 1000
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,vmax,dt,dx,cfl,ix,jx)
     dtx = dt/dx
!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     if( flux_type .eq. 0 )then
        call llf_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_f(F,VL,VR,ix,jx)
     endif

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        do i=2,ix-1
           U1(i,1,:) = U(i,1,:) + dtx*( F(i-1,1,:) - F(i,1,:) )
        enddo
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        do i=2,ix-1
           U1(i,1,:) = U(i,1,:) + 0.5d0*dtx*( F(i-1,1,:) - F(i,1,:) )
        enddo
     endif
! --- BC ---
     U1(ix,:,:) = U1(ix-1,:,:)
     U1(1,:,:)  = U1(2,:,:)
! --- BC ---
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     if( flux_type .eq. 0 )then
        call llf_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_f(F,VL,VR,ix,jx)
     endif

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        do i=2,ix-1
           U(i,1,:) = 0.5d0*( U(i,1,:)+U1(i,1,:) + dtx*( F(i-1,1,:)-F(i,1,:) ) )
        enddo
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        do i=2,ix-1
           U(i,1,:) = U(i,1,:) + dtx * ( F(i-1,1,:) - F(i,1,:) )
        enddo
     endif

! --- BC ---
     U(ix,:,:) = U(ix-1,:,:)
     U(1,:,:)  = U(2,:,:)
! --- BC ---
     t=t+dt
  enddo

1000 continue

  write(6,*) '== end =='
end program main
!-----------------------------------------------------------------------


==> Ancillary_files_20110112/1D/1d_y.f90 <==
program main
!-----------------------------------------------------------------------
!     Open MHD  Riemann solver
!-----------------------------------------------------------------------
!     2010/05/12  S. Zenitani  LLF/HLLC-G/HLLD solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer, parameter :: version = 20100917   ! version number
  integer, parameter :: ix = 1
  integer, parameter :: jx = 302
  integer, parameter :: loop_max = 30000
  real(8), parameter :: tend  = 0.2d0
  real(8), parameter :: dtout = 0.1d0 ! output interval
  real(8), parameter :: cfl   = 0.8d0 ! time step
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer)
  integer, parameter :: lm_type   = 1
! Numerical flux (0: LLF, 1: HLL, 2: HLLC, 3: HLLD)
  integer, parameter :: flux_type = 2
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! another conserved variables (U*) for RK
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: G(ix,jx,var1)   ! numerical flux (F,G)
!-----------------------------------------------------------------------
  integer :: j, k, kout
  real(8) :: t, dt, tout, dtx
  real(8) :: vmax
  character*256 :: filename
!-----------------------------------------------------------------------

  dt   =  0.d0
  t    =  0.d0
  call model(U,V,x,y,dx,ix,jx)
! --- BC ---
  U(:,jx,:) = U(:,jx-1,:)
  U(:,1,:)  = U(:,2,:)
! --- BC ---
  call set_dt(U,V,vmax,dt,dx,cfl,ix,jx)
  tout = -dt/3.d0
  kout =  0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  write(6,*) '[Params]'
  write(6,998) dt, dtout, ix, jx
998 format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5, i5 )
  write(6,*) '== start =='

!-----------------------------------------------------------------------
  do k=1,loop_max

     write(6,*) ' t = ', t
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. tout ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) kout
990     format ('data/y-',i5.5,'.dat')
        call output(filename,ix,jx,t,x,y,U,V)
        kout = kout + 1
        tout = tout + dtout
     endif
!    [ end? ]
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        goto 1000
     endif
     if ( t .ge. tend ) then
        goto 1000
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,vmax,dt,dx,cfl,ix,jx)
     dtx = dt/dx
!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     if( flux_type .eq. 0 )then
        call llf_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_g(G,VL,VR,ix,jx)
     endif
!    TVD Runge-Kutta
     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        do j=2,jx-1
           U1(1,j,:) = U(1,j,:) + dtx*( G(1,j-1,:)-G(1,j,:) )
        enddo
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        do j=2,jx-1
           U1(1,j,:) = U(1,j,:) + 0.5d0*dtx*( G(1,j-1,:) - G(1,j,:) )
        enddo
     endif
! --- BC ---
     U1(:,jx,:) = U1(:,jx-1,:)
     U1(:,1,:)  = U1(:,2,:)
! --- BC ---
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)
!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     if( flux_type .eq. 0 )then
        call llf_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_g(G,VL,VR,ix,jx)
     endif

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        do j=2,jx-1
           U(1,j,:) = 0.5d0*( U(1,j,:)+U1(1,j,:) + dtx*( G(1,j-1,:)-G(1,j,:) ) )
        enddo
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        do j=2,jx-1
           U(1,j,:) = U(1,j,:) + dtx*( G(1,j-1,:) - G(1,j,:) )
        enddo
     endif
! --- BC ---
     U(:,jx,:) = U(:,jx-1,:)
     U(:,1,:)  = U(:,2,:)
! --- BC ---
     t=t+dt
  enddo

1000 continue

  write(6,*) '== end =='
end program main
!-----------------------------------------------------------------------


==> Ancillary_files_20110112/1D/hll_f.f90 <==
subroutine hll_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLL solver in the X direction
!-----------------------------------------------------------------------
!     2010/09/18  S. Zenitani  HLL solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
!    F = F(*)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        F(i,j,mx:en) = f1*( aR*FL(i,j,mx:en) - aL*FR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        F(i,j,ro:bz) = f1*( aR*FL(i,j,ro:bz) - aL*FR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine hll_f


==> Ancillary_files_20110112/1D/hll_g.f90 <==
subroutine hll_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLL solver in the Y direction
!-----------------------------------------------------------------------
!     2010/09/18  S. Zenitani  HLL solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    G = G(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)
!    G = G(*)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        G(i,j,mx:en) = f1*( aR*GL(i,j,mx:en) - aL*GR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        G(i,j,ro:bz) = f1*( aR*GL(i,j,ro:bz) - aL*GR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine hll_g


==> Ancillary_files_20110112/1D/hllc_f.f90 <==
subroutine hllc_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLC-G solver in the X direction
!       Ref: K. F. Gurski, SIAM J. Sci. Comput., 25, 2165 (2004)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8) :: vB, B2, f1, f2
  real(8) :: aL, aR, a, aM
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: U_tmp(var1), ro_hll, pt_tmp

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    entropy wave
     aM = ( &
          ( (aR-VR(i,j,vx))*VR(i,j,ro)*VR(i,j,vx) - ptR ) - &
          ( (aL-VL(i,j,vx))*VL(i,j,ro)*VL(i,j,vx) - ptL ) &
          ) / ( (aR-VR(i,j,vx))*VR(i,j,ro) - (aL-VL(i,j,vx))*VL(i,j,ro) )

     if ( aL .gt. aM .or. aR .lt. aM ) then
        write(6,*) 'error', aL, aM, aR
        write(6,*) ' fast mode: ', vfL, vfR
        stop
     endif

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
!    F = F(HLLC)
     else
        a = 1.d0 / ( aR - aL )

        U_tmp(my) = a*( aR*UR(i,j,my) - aL*UL(i,j,my) - FR(i,j,my) + FL(i,j,my) ) ! ( ro*vy )_HLL
        U_tmp(mz) = a*( aR*UR(i,j,mz) - aL*UL(i,j,mz) - FR(i,j,mz) + FL(i,j,mz) ) ! ( ro*vz )_HLL
        ro_hll    = a*( aR*VR(i,j,ro) - aL*VL(i,j,ro) - FR(i,j,ro) + FL(i,j,ro) )
        U_tmp(by) = a*( aR*VR(i,j,by) - aL*VL(i,j,by) - FR(i,j,by) + FL(i,j,by) ) ! By_hll
        U_tmp(bz) = a*( aR*VR(i,j,bz) - aL*VL(i,j,bz) - FR(i,j,bz) + FL(i,j,bz) ) ! Bz_hll

!       F = F(L*)
        if ( aM .ge. 0 ) then
           vB        = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
           U_tmp(ro) = VL(i,j,ro) * ( aL - VL(i,j,vx) ) / ( aL - aM )
           pt_tmp    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vx) ) * ( aM - VL(i,j,vx) )
           U_tmp(en) = ( ( aL - VL(i,j,vx) )*UL(i,j,en) - ptL*VL(i,j,vx) + pt_tmp * aM + &
                U_tmp(bx)*( vB - aM*U_tmp(bx) - (U_tmp(my)*U_tmp(by)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aL - aM )
           U_tmp(mx) = U_tmp(ro) * aM
           U_tmp(my) = U_tmp(my) * U_tmp(ro) / ro_hll
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           F(i,j,mx:en) = aL *( U_tmp(mx:en) - UL(i,j,mx:en) ) + FL(i,j,mx:en)
           F(i,j,ro) = aL *( U_tmp(ro) - VL(i,j,ro) ) + FL(i,j,ro)
           F(i,j,by) = aL *( U_tmp(by) - VL(i,j,by) ) + FL(i,j,by)
           F(i,j,bz) = aL *( U_tmp(bz) - VL(i,j,bz) ) + FL(i,j,bz)
!       F = F(R*)
        else
           vB        = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
           U_tmp(ro) = VR(i,j,ro) * ( aR - VR(i,j,vx) ) / ( aR - aM )
           pt_tmp    = ptR + VR(i,j,ro) * ( aR - VR(i,j,vx) ) * ( aM - VR(i,j,vx) )
           U_tmp(en) = ( ( aR - VR(i,j,vx) )*UR(i,j,en) - ptR*VR(i,j,vx) + pt_tmp * aM + &
                U_tmp(bx)*( vB - aM*U_tmp(bx) - (U_tmp(my)*U_tmp(by)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aR - aM )
           U_tmp(mx) = U_tmp(ro) * aM
           U_tmp(my) = U_tmp(my) * U_tmp(ro) / ro_hll
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           F(i,j,mx:en) = aR *( U_tmp(mx:en) - UR(i,j,mx:en) ) + FR(i,j,mx:en)
           F(i,j,ro) = aR *( U_tmp(ro) - VR(i,j,ro) ) + FR(i,j,ro)
           F(i,j,by) = aR *( U_tmp(by) - VR(i,j,by) ) + FR(i,j,by)
           F(i,j,bz) = aR *( U_tmp(bz) - VR(i,j,bz) ) + FR(i,j,bz)
        endif

     endif

  enddo
  enddo

  return
end subroutine hllc_f


==> Ancillary_files_20110112/1D/hllc_g.f90 <==
subroutine hllc_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLC-G solver in the Y direction
!       Ref: K. F. Gurski, SIAM J. Sci. Comput., 25, 2165 (2004)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8) :: vB, B2, f1, f2
  real(8) :: aL, aR, a, aM
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: U_tmp(var1), ro_hll, pt_tmp

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    entropy wave
     aM = ( &
          ( (aR-VR(i,j,vy))*VR(i,j,ro)*VR(i,j,vy) - ptR ) - &
          ( (aL-VL(i,j,vy))*VL(i,j,ro)*VL(i,j,vy) - ptL ) &
          ) / ( (aR-VR(i,j,vy))*VR(i,j,ro) - (aL-VL(i,j,vy))*VL(i,j,ro) )

     if ( aL .gt. aM .or. aR .lt. aM ) then
        write(6,*) 'error', aL, aM, aR
        write(6,*) ' fast mode: ', vfL, vfR
        stop
     endif


!    G = G(L)
     if ( aL .gt. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .lt. 0 ) then
        G(i,j,:) = GR(i,j,:)
!    G = G(HLLC)
     else
        a = 1.d0 / ( aR - aL )

        U_tmp(mx) = a*( aR*UR(i,j,mx) - aL*UL(i,j,mx) - GR(i,j,mx) + GL(i,j,mx) ) ! ( ro*vx )_HLL
        U_tmp(mz) = a*( aR*UR(i,j,mz) - aL*UL(i,j,mz) - GR(i,j,mz) + GL(i,j,mz) ) ! ( ro*vz )_HLL
        ro_hll    = a*( aR*VR(i,j,ro) - aL*VL(i,j,ro) - GR(i,j,ro) + GL(i,j,ro) )
        U_tmp(bx) = a*( aR*VR(i,j,bx) - aL*VL(i,j,bx) - GR(i,j,bx) + GL(i,j,bx) ) ! Bx_hll
        U_tmp(bz) = a*( aR*VR(i,j,bz) - aL*VL(i,j,bz) - GR(i,j,bz) + GL(i,j,bz) ) ! Bz_hll

!       G = G(L*)
        if ( aM .ge. 0 ) then
           vB        = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
           U_tmp(ro) = VL(i,j,ro) * ( aL - VL(i,j,vy) ) / ( aL - aM )
           pt_tmp    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vy) ) * ( aM - VL(i,j,vy) )
           U_tmp(en) = ( ( aL - VL(i,j,vy) )*UL(i,j,en) - ptL*VL(i,j,vy) + pt_tmp * aM + &
                VL(i,j,by)*( vB - aM*VL(i,j,by) - (U_tmp(mx)*U_tmp(bx)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aL - aM )
           U_tmp(mx) = U_tmp(mx) * U_tmp(ro) / ro_hll
           U_tmp(my) = U_tmp(ro) * aM
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           G(i,j,mx:en) = aL *( U_tmp(mx:en) - UL(i,j,mx:en) ) + GL(i,j,mx:en)
           G(i,j,ro) = aL *( U_tmp(ro) - VL(i,j,ro) ) + GL(i,j,ro)
           G(i,j,bx) = aL *( U_tmp(bx) - VL(i,j,bx) ) + GL(i,j,bx)
           G(i,j,bz) = aL *( U_tmp(bz) - VL(i,j,bz) ) + GL(i,j,bz)

!       G = G(R*)
        else
           vB        = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
           U_tmp(ro) = VR(i,j,ro) * ( aR - VR(i,j,vy) ) / ( aR - aM )
           pt_tmp    = ptR + VR(i,j,ro) * ( aR - VR(i,j,vy) ) * ( aM - VR(i,j,vy) )
           U_tmp(en) = ( ( aR - VR(i,j,vy) )*UR(i,j,en) - ptR*VR(i,j,vy) + pt_tmp * aM + &
                VR(i,j,by)*( vB - aM*VR(i,j,by) - (U_tmp(mx)*U_tmp(bx)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aR - aM )
           U_tmp(mx) = U_tmp(mx) * U_tmp(ro) / ro_hll
           U_tmp(my) = U_tmp(ro) * aM
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           G(i,j,mx:en) = aR *( U_tmp(mx:en) - UR(i,j,mx:en) ) + GR(i,j,mx:en)
           G(i,j,ro) = aR *( U_tmp(ro) - VR(i,j,ro) ) + GR(i,j,ro)
           G(i,j,bx) = aR *( U_tmp(bx) - VR(i,j,bx) ) + GR(i,j,bx)
           G(i,j,bz) = aR *( U_tmp(bz) - VR(i,j,bz) ) + GR(i,j,bz)

        endif

     endif

  enddo
  enddo

  return
end subroutine hllc_g


==> Ancillary_files_20110112/1D/hlld_f.f90 <==
subroutine hlld_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLD flux solver in the X direction
!       Ref: T. Miyoshi, K. Kusano, J. Comput. Phys., 208, 315 (2005)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!     2010/05/12  S. Zenitani  HLLD solver
!     2010/09/18  S. Zenitani  fixed some bugs
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8), parameter :: hllg_factor = 1.001   ! threshold to switch to HLLC-G

  real(8) :: B2, f1, f2
  real(8) :: aL, aL1, aM, aR1, aR, aVL, aVR, vBL, vBR
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: UL1(var1), UR1(var1), U2(var1), U_hll(var1), pt
  real(8) :: ro_L1, ro_R1, vy_L1, vy_R1, vz_L1, vz_R1, vy_2, vz_2
  real(8) :: ro_Ls, ro_Rs
!-----------------------------------------------------------------------

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode, total pressure, v dot B
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2
     vBL = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode, total pressure, v dot B
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2
     vBR = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)

!    HLLC/HLLD flux
     else

!       HLL state
        f1 = 1.d0 / ( aR - aL )
        U_hll(mx:en) = f1*( aR*UR(i,j,mx:en) - aL*UL(i,j,mx:en) - FR(i,j,mx:en) + FL(i,j,mx:en) )
        U_hll(ro:bz) = f1*( aR*VR(i,j,ro:bz) - aL*VL(i,j,ro:bz) - FR(i,j,ro:bz) + FL(i,j,ro:bz) )

!       entropy wave
        aM = U_hll(mx) / U_hll(ro)
        
!       Can we mathematically prove this?
        if ( aL .gt. aM .or. aR .lt. aM ) then
           write(6,*) 'error', aL, aM, aR
           write(6,*) ' fast mode: ', vfL, vfR
           stop
        endif

!       Total pressure
        pt    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vx) ) * ( aM - VL(i,j,vx) )
        ro_L1 = VL(i,j,ro) * ( aL - VL(i,j,vx) ) / ( aL - aM ) ! ro(L*)
        ro_R1 = VR(i,j,ro) * ( aR - VR(i,j,vx) ) / ( aR - aM ) ! ro(R*)

!       For logical consistency, we employ Bx_hll as B_x in the intermediate states
        aVL = dabs( U_hll(bx) )/sqrt( ro_L1 )  ! Alfven wave (L)
        aVR = dabs( U_hll(bx) )/sqrt( ro_R1 )  ! Alfven wave (R)

! ========== revert to HLLC-G ==========
!       When SR*(SL*) --> SR(SL), we switch to a HLLC solver.
!       In these limits, the HLLD denominator  rho_L (SL-uL)(SL-SM) - B_x^2,
!       which can be written as  rho_L* (SL+SL*-2SM) (SL-SL*), becomes zero.
!       Since the two HLLC states L* and R* are relevant to L** and R** in HLLD,
!       we should employ HLLC-G method for logical consistency:
!       i.e.:  vy_L* = vy_R* (HLLC-G)  <==>  vy_L** = vy_R** (HLLD).
        if ( ( aL .ge. ( aM - hllg_factor*aVL ) ) .or. &
             ( ( aM + hllg_factor*aVR ) .ge. aR ) ) then

           vy_2 = U_hll(my) / U_hll(ro) ! vy_HLL
           vz_2 = U_hll(mz) / U_hll(ro) ! vz_HLL

!          F = F(L*)
           if ( aM .ge. 0 ) then
              
              U2(en) = ( ( aL-VL(i,j,vx) )*UL(i,j,en) - ptL*VL(i,j,vx) + pt*aM + &
                   U_hll(bx)*( vBL - aM*U_hll(bx) - vy_2*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aL - aM )
              U2(mx) = ro_L1 * aM
              U2(my) = ro_L1 * vy_2
              U2(mz) = ro_L1 * vz_2

              F(i,j,mx:en) = aL *( U2(mx:en) - UL(i,j,mx:en) ) + FL(i,j,mx:en)
              F(i,j,ro)    = aL *( ro_L1     - VL(i,j,ro)    ) + FL(i,j,ro)
              F(i,j,bx:bz) = aL *( U_hll(bx:bz) - VL(i,j,bx:bz) ) + FL(i,j,bx:bz)

!          F = F(R*)
           else
              
              U2(en) = ( ( aR-VR(i,j,vx) )*UR(i,j,en) - ptR*VR(i,j,vx) + pt*aM + &
                   U_hll(bx)*( vBR - aM*U_hll(bx) - vy_2*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aR - aM )
              U2(mx) = ro_R1 * aM
              U2(my) = ro_R1 * vy_2
              U2(mz) = ro_R1 * vz_2

              F(i,j,mx:en) = aR *( U2(mx:en) - UR(i,j,mx:en) ) + FR(i,j,mx:en)
              F(i,j,ro)    = aR *( ro_R1     - VR(i,j,ro)    ) + FR(i,j,ro)
              F(i,j,bx:bz) = aR *( U_hll(bx:bz) - VR(i,j,bx:bz) ) + FR(i,j,bx:bz)

           endif

! ========== HLLD flux ==========
        else

!          Intermediate state (L*)
           f1 = 1.d0 / ( VL(i,j,ro)*(aL-VL(i,j,vx))*(aL-aM) - U_hll(bx)**2 ) ! HLLD denominator
           UL1(bx) = U_hll(bx)
           UL1(by) = VL(i,j,by) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vx))**2 - U_hll(bx)**2 )
           UL1(bz) = VL(i,j,bz) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vx))**2 - U_hll(bx)**2 )
           vy_L1   = VL(i,j,vy) - f1 * U_hll(bx)*VL(i,j,by)*(aM-VL(i,j,vx))
           vz_L1   = VL(i,j,vz) - f1 * U_hll(bx)*VL(i,j,bz)*(aM-VL(i,j,vx))
           
           UL1(ro) = ro_L1
           UL1(en) = ( ( aL-VL(i,j,vx) )*UL(i,j,en) - ptL*VL(i,j,vx) + pt*aM + &
                U_hll(bx)*( vBL - aM*U_hll(bx) - vy_L1*UL1(by) - vz_L1*UL1(bz)) ) / ( aL - aM )
           UL1(mx) = ro_L1 * aM
           UL1(my) = ro_L1 * vy_L1
           UL1(mz) = ro_L1 * vz_L1

!          Intermediate state (R*)
           f1 = 1.d0 / ( VR(i,j,ro)*(aR-VR(i,j,vx))*(aR-aM) - U_hll(bx)**2 ) ! HLLD denominator
           UR1(bx) = U_hll(bx)
           UR1(by) = VR(i,j,by) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vx))**2 - U_hll(bx)**2 )
           UR1(bz) = VR(i,j,bz) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vx))**2 - U_hll(bx)**2 )
           vy_R1   = VR(i,j,vy) - f1 * U_hll(bx)*VR(i,j,by)*(aM-VR(i,j,vx))
           vz_R1   = VR(i,j,vz) - f1 * U_hll(bx)*VR(i,j,bz)*(aM-VR(i,j,vx))
           
           UR1(ro) = ro_R1
           UR1(en) = ( ( aR-VR(i,j,vx) )*UR(i,j,en) - ptR*VR(i,j,vx) + pt*aM + &
                U_hll(bx)*( vBR - aM*U_hll(bx) - vy_R1*UR1(by) - vz_R1*UR1(bz)) ) / ( aR - aM )
           UR1(mx) = ro_R1 * aM
           UR1(my) = ro_R1 * vy_R1
           UR1(mz) = ro_R1 * vz_R1
           
!          rotational waves
           aL1 = aM - aVL
           aR1 = aM + aVR

!          F = F(L*)
           if( aL1 .ge. 0 ) then

              F(i,j,mx:en) = aL *( UL1(mx:en) - UL(i,j,mx:en) ) + FL(i,j,mx:en)
              F(i,j,ro)    = aL *( UL1(ro)    - VL(i,j,ro)    ) + FL(i,j,ro)
              F(i,j,bx:bz) = aL *( UL1(bx:bz) - VL(i,j,bx:bz) ) + FL(i,j,bx:bz)

!          F = F(R*)
           elseif( aR1 .le. 0 ) then

              F(i,j,mx:en) = aR *( UR1(mx:en) - UR(i,j,mx:en) ) + FR(i,j,mx:en)
              F(i,j,ro)    = aR *( UR1(ro)    - VR(i,j,ro)    ) + FR(i,j,ro)
              F(i,j,bx:bz) = aR *( UR1(bx:bz) - VR(i,j,bx:bz) ) + FR(i,j,bx:bz)

!          Centeral states are tricky
!          Question: can we really rule out U_hll(bx) == 0 ?
           else

              ro_Ls = sqrt( ro_L1 )  ! sqrt(ro(L*))
              ro_Rs = sqrt( ro_R1 )  ! sqrt(ro(R*))
              f1    = 1.d0 / ( ro_Ls + ro_Rs )
              f2    = dsign( 1.d0, U_hll(bx) )
              vy_2   = f1 * ( ro_Ls*vy_L1 + ro_Rs*vy_R1 + ( UR1(by)-UL1(by) )*f2 )
              vz_2   = f1 * ( ro_Ls*vz_L1 + ro_Rs*vz_R1 + ( UR1(bz)-UL1(bz) )*f2 )
              U2(bx) = U_hll(bx)
              U2(by) = f1 * ( ro_Ls*UR1(by) + ro_Rs*UL1(by) + ro_Ls*ro_Rs*( vy_R1-vy_L1 )*f2 )
              U2(bz) = f1 * ( ro_Ls*UR1(bz) + ro_Rs*UL1(bz) + ro_Ls*ro_Rs*( vz_R1-vz_L1 )*f2 )

!             F = F(L**)
              if( aM .ge. 0 ) then

                 U2(ro) = ro_L1
                 U2(en) = UL1(en) - ro_Ls * ( vy_L1*UL1(by) + vz_L1*UL1(bz) &
                      - vy_2*U2(by) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_L1 * aM
                 U2(my) = ro_L1 * vy_2
                 U2(mz) = ro_L1 * vz_2

                 F(i,j,mx:en) = aL1*U2(mx:en) - (aL1-aL)*UL1(mx:en) - aL*UL(i,j,mx:en) + FL(i,j,mx:en)
                 F(i,j,ro)    = aL1*U2(ro)    - (aL1-aL)*UL1(ro)    - aL*VL(i,j,ro)    + FL(i,j,ro)
                 F(i,j,bx:bz) = aL1*U2(bx:bz) - (aL1-aL)*UL1(bx:bz) - aL*VL(i,j,bx:bz) + FL(i,j,bx:bz)

!             F = F(R**)
              else

                 U2(ro) = ro_R1
                 U2(en) = UR1(en) + ro_Rs * ( vy_R1*UR1(by) + vz_R1*UR1(bz) &
                      - vy_2*U2(by) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_R1 * aM
                 U2(my) = ro_R1 * vy_2
                 U2(mz) = ro_R1 * vz_2

                 F(i,j,mx:en) = aR1*U2(mx:en) - (aR1-aR)*UR1(mx:en) - aR*UR(i,j,mx:en) + FR(i,j,mx:en)
                 F(i,j,ro)    = aR1*U2(ro)    - (aR1-aR)*UR1(ro)    - aR*VR(i,j,ro)    + FR(i,j,ro)
                 F(i,j,bx:bz) = aR1*U2(bx:bz) - (aR1-aR)*UR1(bx:bz) - aR*VR(i,j,bx:bz) + FR(i,j,bx:bz)

              endif

           endif

        endif

     endif

  enddo
  enddo

  return
end subroutine hlld_f


==> Ancillary_files_20110112/1D/hlld_g.f90 <==
subroutine hlld_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLD flux solver in the Y direction
!       Ref: T. Miyoshi, K. Kusano, J. Comput. Phys., 208, 315 (2005)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!     2010/05/13  S. Zenitani  HLLD solver
!     2010/09/18  S. Zenitani  fixed some bugs
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8), parameter :: hllg_factor = 1.001   ! threshold to switch to HLLC-G

  real(8) :: B2, f1, f2
  real(8) :: aL, aL1, aM, aR1, aR, aVL, aVR, vBL, vBR
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: UL1(var1), UR1(var1), U2(var1), U_hll(var1), pt
  real(8) :: ro_L1, ro_R1, vx_L1, vx_R1, vz_L1, vz_R1, vx_2, vz_2
  real(8) :: ro_Ls, ro_Rs
!-----------------------------------------------------------------------

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode, total pressure, v dot B
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2
     vBL = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode, total pressure, v dot B
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2
     vBR = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    G = G(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)

!    HLLC/HLLD flux
     else

!       HLL state
        f1 = 1.d0 / ( aR - aL )
        U_hll(mx:en) = f1*( aR*UR(i,j,mx:en) - aL*UL(i,j,mx:en) - GR(i,j,mx:en) + GL(i,j,mx:en) )
        U_hll(ro:bz) = f1*( aR*VR(i,j,ro:bz) - aL*VL(i,j,ro:bz) - GR(i,j,ro:bz) + GL(i,j,ro:bz) )

!       entropy wave
        aM = U_hll(my) / U_hll(ro)

!       Can we mathematically prove this?
        if ( aL .gt. aM .or. aR .lt. aM ) then
           write(6,*) 'error', aL, aM, aR
           write(6,*) ' fast mode: ', vfL, vfR
           stop
        endif

!       Total pressure
        pt    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vy) ) * ( aM - VL(i,j,vy) )
        ro_L1 = VL(i,j,ro) * ( aL - VL(i,j,vy) ) / ( aL - aM ) ! ro(L*)
        ro_R1 = VR(i,j,ro) * ( aR - VR(i,j,vy) ) / ( aR - aM ) ! ro(R*)

!       For logical consistency, we employ By_hll as B_y in the intermediate states
        aVL = dabs( U_hll(by) )/sqrt( ro_L1 )  ! Alfven wave (L)
        aVR = dabs( U_hll(by) )/sqrt( ro_R1 )  ! Alfven wave (R)

! ========== revert to HLLC-G ==========
        if ( ( aL .ge. ( aM - hllg_factor*aVL ) ) .or. &
             ( ( aM + hllg_factor*aVR ) .ge. aR ) ) then

           vx_2 = U_hll(mx) / U_hll(ro) ! vx_HLL
           vz_2 = U_hll(mz) / U_hll(ro) ! vz_HLL

!          G = G(L*)
           if ( aM .ge. 0 ) then
              
              U2(en) = ( ( aL-VL(i,j,vy) )*UL(i,j,en) - ptL*VL(i,j,vy) + pt*aM + &
                   U_hll(by)*( vBL - vx_2*U_hll(bx) - aM*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aL - aM )
              U2(mx) = ro_L1 * vx_2
              U2(my) = ro_L1 * aM
              U2(mz) = ro_L1 * vz_2

              G(i,j,mx:en) = aL *( U2(mx:en) - UL(i,j,mx:en) ) + GL(i,j,mx:en)
              G(i,j,ro)    = aL *( ro_L1     - VL(i,j,ro)    ) + GL(i,j,ro)
              G(i,j,bx:bz) = aL *( U_hll(bx:bz) - VL(i,j,bx:bz) ) + GL(i,j,bx:bz)

!          G = G(R*)
           else
              
              U2(en) = ( ( aR-VR(i,j,vy) )*UR(i,j,en) - ptR*VR(i,j,vy) + pt*aM + &
                   U_hll(by)*( vBR - vx_2*U_hll(bx) - aM*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aR - aM )
              U2(mx) = ro_R1 * vx_2
              U2(my) = ro_R1 * aM
              U2(mz) = ro_R1 * vz_2

              G(i,j,mx:en) = aR *( U2(mx:en) - UR(i,j,mx:en) ) + GR(i,j,mx:en)
              G(i,j,ro)    = aR *( ro_R1     - VR(i,j,ro)    ) + GR(i,j,ro)
              G(i,j,bx:bz) = aR *( U_hll(bx:bz) - VR(i,j,bx:bz) ) + GR(i,j,bx:bz)

           endif

! ========== HLLD flux ==========
        else

!          Intermediate state (L*)
           f1 = 1.d0 / ( VL(i,j,ro)*(aL-VL(i,j,vy))*(aL-aM) - U_hll(by)**2 )
           UL1(bx) = VL(i,j,bx) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vy))**2 - U_hll(by)**2 )
           UL1(by) = U_hll(by)
           UL1(bz) = VL(i,j,bz) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vy))**2 - U_hll(by)**2 )
           vx_L1   = VL(i,j,vx) - f1 * U_hll(by)*VL(i,j,bx)*(aM-VL(i,j,vy))
           vz_L1   = VL(i,j,vz) - f1 * U_hll(by)*VL(i,j,bz)*(aM-VL(i,j,vy))
           
           UL1(ro) = ro_L1
           UL1(en) = ( ( aL-VL(i,j,vy) )*UL(i,j,en) - ptL*VL(i,j,vy) + pt*aM + &
                U_hll(by)*( vBL - vx_L1*UL1(bx) - aM*U_hll(by) - vz_L1*UL1(bz)) ) / ( aL - aM )
           UL1(mx) = ro_L1 * vx_L1
           UL1(my) = ro_L1 * aM
           UL1(mz) = ro_L1 * vz_L1

!          Intermediate state (R*)
           f1 = 1.d0 / ( VR(i,j,ro)*(aR-VR(i,j,vy))*(aR-aM) - U_hll(by)**2 )
           UR1(bx) = VR(i,j,bx) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vy))**2 - U_hll(by)**2 )
           UR1(by) = U_hll(by)
           UR1(bz) = VR(i,j,bz) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vy))**2 - U_hll(by)**2 )
           vx_R1   = VR(i,j,vx) - f1 * U_hll(by)*VR(i,j,bx)*(aM-VR(i,j,vy))
           vz_R1   = VR(i,j,vz) - f1 * U_hll(by)*VR(i,j,bz)*(aM-VR(i,j,vy))
           
           UR1(ro) = ro_R1
           UR1(en) = ( ( aR-VR(i,j,vy) )*UR(i,j,en) - ptR*VR(i,j,vy) + pt*aM + &
                U_hll(by)*( vBR - vx_R1*UR1(bx) - aM*U_hll(by) - vz_R1*UR1(bz)) ) / ( aR - aM )
           UR1(mx) = ro_R1 * vx_R1
           UR1(my) = ro_R1 * aM
           UR1(mz) = ro_R1 * vz_R1
           
!          rotational waves
           aL1 = aM - aVL
           aR1 = aM + aVR

!          G = G(L*)
           if( aL1 .ge. 0 ) then

              G(i,j,mx:en) = aL *( UL1(mx:en) - UL(i,j,mx:en) ) + GL(i,j,mx:en)
              G(i,j,ro)    = aL *( UL1(ro)    - VL(i,j,ro)    ) + GL(i,j,ro)
              G(i,j,bx:bz) = aL *( UL1(bx:bz) - VL(i,j,bx:bz) ) + GL(i,j,bx:bz)

!          G = G(R*)
           elseif( aR1 .le. 0 ) then

              G(i,j,mx:en) = aR *( UR1(mx:en) - UR(i,j,mx:en) ) + GR(i,j,mx:en)
              G(i,j,ro)    = aR *( UR1(ro)    - VR(i,j,ro) )    + GR(i,j,ro)
              G(i,j,bx:bz) = aR *( UR1(bx:bz) - VR(i,j,bx:bz) ) + GR(i,j,bx:bz)

!          Centeral states are tricky
!          Question: can we really rule out U_hll(by) == 0 ?
           else

              ro_Ls = sqrt( ro_L1 )  ! sqrt(ro(L*))
              ro_Rs = sqrt( ro_R1 )  ! sqrt(ro(R*))
              f1    = 1.d0 / ( ro_Ls + ro_Rs )
              f2    = dsign( 1.d0, U_hll(by) )
              vx_2   = f1 * ( ro_Ls*vx_L1 + ro_Rs*vx_R1 + ( UR1(bx)-UL1(bx) )*f2 )
              vz_2   = f1 * ( ro_Ls*vz_L1 + ro_Rs*vz_R1 + ( UR1(bz)-UL1(bz) )*f2 )
              U2(bx) = f1 * ( ro_Ls*UR1(bx) + ro_Rs*UL1(bx) + ro_Ls*ro_Rs*( vx_R1-vx_L1 )*f2 )
              U2(by) = U_hll(by)
              U2(bz) = f1 * ( ro_Ls*UR1(bz) + ro_Rs*UL1(bz) + ro_Ls*ro_Rs*( vz_R1-vz_L1 )*f2 )

!             G = G(L**)
              if( aM .ge. 0 ) then

                 U2(ro) = ro_L1
                 U2(en) = UL1(en) - ro_Ls * ( vx_L1*UL1(bx) + vz_L1*UL1(bz) &
                      - vx_2*U2(bx) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_L1 * vx_2
                 U2(my) = ro_L1 * aM
                 U2(mz) = ro_L1 * vz_2

                 G(i,j,mx:en) = aL1*U2(mx:en) - (aL1-aL)*UL1(mx:en) - aL*UL(i,j,mx:en) + GL(i,j,mx:en)
                 G(i,j,ro)    = aL1*U2(ro)    - (aL1-aL)*UL1(ro)    - aL*VL(i,j,ro)    + GL(i,j,ro)
                 G(i,j,bx:bz) = aL1*U2(bx:bz) - (aL1-aL)*UL1(bx:bz) - aL*VL(i,j,bx:bz) + GL(i,j,bx:bz)

!             G = G(R**)
              else

                 U2(ro) = ro_R1
                 U2(en) = UR1(en) + ro_Rs * ( vx_R1*UR1(bx) + vz_R1*UR1(bz) &
                      - vx_2*U2(bx) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_R1 * vx_2
                 U2(my) = ro_R1 * aM
                 U2(mz) = ro_R1 * vz_2

                 G(i,j,mx:en) = aR1*U2(mx:en) - (aR1-aR)*UR1(mx:en) - aR*UR(i,j,mx:en) + GR(i,j,mx:en)
                 G(i,j,ro)    = aR1*U2(ro)    - (aR1-aR)*UR1(ro)    - aR*VR(i,j,ro)    + GR(i,j,ro)
                 G(i,j,bx:bz) = aR1*U2(bx:bz) - (aR1-aR)*UR1(bx:bz) - aR*VR(i,j,bx:bz) + GR(i,j,bx:bz)

              endif

           endif

        endif

     endif

  enddo
  enddo

  return
end subroutine hlld_g


==> Ancillary_files_20110112/1D/limiter_f.f90 <==
subroutine limiter_f(wk,wL,wR,ix,jx,type)
!-----------------------------------------------------------------------
!     Slope limiters
!-----------------------------------------------------------------------
!     2010/01/22  S. Zenitani  2nd order limiters (minmod, MC)
!     2010/05/14  S. Zenitani  added van Leer limiter
!-----------------------------------------------------------------------
  implicit none
  integer :: ix, jx
  real(8) :: wk(ix,jx)             ! work array (input)
  real(8) :: wL(ix,jx), wR(ix,jx)  ! interpolated values (output)
  integer :: type            ! 0 (flat), 1 (minmod), 2 (MC), 3 (van Leer)
  integer :: i, j
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad

! 1st order
  if( type .eq. 0 ) then
     do j=1,jx
        do i=1,ix-1
           wL(i,j) = wk(i,j)
           wR(i,j) = wk(i+1,j)
        enddo
     enddo

! 2nd order
! minmod limiter
  elseif( type .eq. 1 ) then

     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =     ( wk(i,j)  -wk(i-1,j))
           gB =     ( wk(i+1,j)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(gA,gB)
              else
                 grad = max(gA,gB)
              endif
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
         
! 2nd order
! Monotonized central-difference (MC) limitter
  elseif( type .eq. 2 ) then
     
     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =       ( wk(i,j)  -wk(i-1,j))
           gB =       ( wk(i+1,j)-wk(i,j)  )
           gC = 0.5d0*( wk(i+1,j)-wk(i-1,j))
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(2*gA,2*gB,gC)
              else
                 grad = max(2*gA,2*gB,gC)
              endif
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
     
! 2nd order
! van Leer limiter
  elseif( type .eq. 3 ) then

     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =     ( wk(i,j)  -wk(i-1,j))
           gB =     ( wk(i+1,j)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              grad = 2*gA*gB / ( gA + gB )
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
         
  else
     write(6,*) 'unknown limiter type'
     stop
     
  endif
  
  return
end subroutine limiter_f


==> Ancillary_files_20110112/1D/limiter_g.f90 <==
subroutine limiter_g(wk,wD,wU,ix,jx,type)
!-----------------------------------------------------------------------
!     Slope limiters
!-----------------------------------------------------------------------
!     2010/01/22  S. Zenitani  2nd order limiters (minmod, MC)
!     2010/05/14  S. Zenitani  added van Leer limiter
!-----------------------------------------------------------------------
  implicit none
  integer :: ix, jx
  real(8) :: wk(ix,jx)             ! work array (input)
  real(8) :: wD(ix,jx), wU(ix,jx)  ! interpolated values (output)
  integer :: type            ! 0 (flat), 1 (minmod), 2 (MC), 3 (van Leer)
  integer :: i, j
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad

! 1st order
  if( type .eq. 0 ) then
     do j=1,jx-1
        wD(:,j) = wk(:,j)
        wU(:,j) = wk(:,j+1)
     enddo

! 2nd order
! minmod limiter
  elseif( type .eq. 1 ) then

     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =     ( wk(i,j)  -wk(i,j-1))
           gB =     ( wk(i,j+1)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(gA,gB)
              else
                 grad = max(gA,gB)
              endif
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo
         
! 2nd order
! Monotonized central-difference (MC) limitter
  elseif( type .eq. 2 ) then
     
     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =       ( wk(i,j)  -wk(i,j-1))
           gB =       ( wk(i,j+1)-wk(i,j)  )
           gC = 0.5d0*( wk(i,j+1)-wk(i,j-1))
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(2*gA,2*gB,gC)
              else
                 grad = max(2*gA,2*gB,gC)
              endif
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo
     
! 2nd order
! van Leer limiter
  elseif( type .eq. 3 ) then

     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =     ( wk(i,j)  -wk(i,j-1))
           gB =     ( wk(i,j+1)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              grad = 2*gA*gB / ( gA + gB )
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo

  else
     write(6,*) 'unknown limiter type'
     stop
     
  endif
  
  return
end subroutine limiter_g


==> Ancillary_files_20110112/1D/llf_f.f90 <==
subroutine llf_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     Local Lax-Friedrich (Rusanov) solver in the X direction
!-----------------------------------------------------------------------
!     2010/05/13  S. Zenitani  LLF solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Local Lax Friedrich
     aR = max( dabs(VL(i,j,vx))+vfL, dabs(VR(i,j,vx))+vfR )
     aL = -aR

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
!    F = F(LLF)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        F(i,j,mx:en) = f1*( aR*FL(i,j,mx:en) - aL*FR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        F(i,j,ro:bz) = f1*( aR*FL(i,j,ro:bz) - aL*FR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine llf_f


==> Ancillary_files_20110112/1D/llf_g.f90 <==
subroutine llf_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     Local Lax-Friedrich (Rusanov) solver in the Y direction
!-----------------------------------------------------------------------
!     2010/05/13  S. Zenitani  LLF solver
!     2010/09/18  S. Zenitani  fixed some bugs
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Local Lax Friedrich
     aR = max( dabs(VL(i,j,vy))+vfL, dabs(VR(i,j,vy))+vfR )
     aL = -aR

!    G = G(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)
!    G = G(LLF)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        G(i,j,mx:en) = f1*( aR*GL(i,j,mx:en) - aL*GR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        G(i,j,ro:bz) = f1*( aR*GL(i,j,ro:bz) - aL*GR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine llf_g


==> Ancillary_files_20110112/1D/model.f90 <==
subroutine model(U,V,x,y,dx,ix,jx)
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
  integer :: i, j, izero, jzero
  real(8) :: ro0, vx0, vy0, vz0, pr0, bx0, by0, bz0
  real(8) :: B2, v2, f1

! 1D in the x direction
  if ( jx .eq. 1 ) then
     dx=1.d0/dble(ix-2)
     izero=ix/2
     x(izero)=-dx/2
     do i=izero+1,ix
        x(i) = x(i-1)+dx
     enddo
     do i=izero-1,1,-1
        x(i) = x(i+1)-dx
     enddo
     y(1) = 0.d0
! 1D in the y direction
  else
     x(1) = 0.d0
     dx=1.d0/dble(jx-2)
     jzero = jx/2
     y(jzero) = -dx/2
     do j=jzero+1,jx
        y(j) = y(j-1)+dx
     enddo
     do j=jzero-1,1,-1
        y(j) = y(j+1)-dx
     enddo
  endif

  do j=1,jx
  do i=1,ix
! -------- left --------------------
     if ( ( jx .eq. 1 .and. x(i) .lt. 0.d0 ) .or. &
          ( ix .eq. 1 .and. y(j) .lt. 0.d0 ) ) then
! Dai & Woodward (1994)
        ro0 = 1.08d0
        pr0 = 0.95d0
        vx0 = 1.2d0
        vy0 = 0.01d0
        vz0 = 0.5d0
        bx0 = 2.d0 / sqrt(16*atan(1.d0))
        by0 = 3.6d0 / sqrt(16*atan(1.d0))
        bz0 = 2.d0 / sqrt(16*atan(1.d0))
! Brio & Wu (1995)
        ro0 = 1.d0
        pr0 = 1.d0
        vx0 = 0.d0
        vy0 = 0.d0
        vz0 = 0.d0
        bx0 = 0.75d0
        by0 = 1.d0
        bz0 = 0.d0
! Falle et al. (1998) - slow shock
!        ro0 = 1.368d0
!        pr0 = 1.769d0
!        vx0 = 0.269d0
!        vy0 = 1.d0
!        vz0 = 0.d0
!        bx0 = 1.d0
!        by0 = 0.d0
!        bz0 = 0.d0
! Falle et al. (1998) - rarefaction
!        ro0 = 1.d0
!        pr0 = 2.d0
!        vx0 = 0.d0
!        vy0 = 0.d0
!        vz0 = 0.d0
!        bx0 = 1.d0
!        by0 = 0.d0
!        bz0 = 0.d0
! -------- right --------------------
     else
! Dai & Woodward (1994)
        ro0 = 1.d0
        pr0 = 1.d0
        vx0 = 0.d0
        vy0 = 0.d0
        vz0 = 0.d0
        bx0 = 2.d0 / sqrt(16*atan(1.d0))
        by0 = 4.d0 / sqrt(16*atan(1.d0))
        bz0 = 2.d0 / sqrt(16*atan(1.d0))
! Brio & Wu (1995)
        ro0 = 0.125d0
        pr0 = 0.1d0
        vx0 = 0.d0
        vy0 = 0.d0
        vz0 = 0.d0
        bx0 = 0.75d0
        by0 =-1.d0
        bz0 = 0.d0
! Falle et al. (1998) - slow shock
!        ro0 = 1.d0
!        pr0 = 1.d0
!        vx0 = 0.d0
!        vy0 = 0.d0
!        vz0 = 0.d0
!        bx0 = 1.d0
!        by0 = 1.d0
!        bz0 = 0.d0
! Falle et al. (1998) - rarefaction
!        ro0 = 0.2d0
!        pr0 = 0.1368d0
!        vx0 = 1.186d0
!        vy0 = 2.967d0
!        vz0 = 0.d0
!        bx0 = 1.d0
!        by0 = 1.6405d0
!        bz0 = 0.d0
     endif

     V(i,j,pr) = pr0
     U(i,j,ro) = ro0
     if( jx .eq. 1 ) then
        V(i,j,vx) = vx0
        V(i,j,vy) = vy0
        V(i,j,vz) = vz0
        U(i,j,bx) = bx0
        U(i,j,by) = by0
        U(i,j,bz) = bz0
     else
        V(i,j,vx) =-vy0
        V(i,j,vy) = vx0
        V(i,j,vz) = vz0
        U(i,j,bx) =-by0
        U(i,j,by) = bx0
        U(i,j,bz) = bz0
     endif
     U(i,j,ps) = 0.d0

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo
     
  return
end subroutine model


==> Ancillary_files_20110112/1D/output.f90 <==
subroutine output(filename,ix,jx,t,x,y,U,V)
  implicit none
  include 'param.h'
  real(8) :: x(ix), y(jx)
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: ex(ix),ey(ix),ez(ix)
  real(8) :: t
  integer :: ix, jx
  integer :: i, j
  character*256 :: filename      

!  open(16,file=filename,form='unformatted')
  open(16,file=filename)
  write(16,*) '# x(1),y(2),ro(3),pr(4),v(5-7),',&
       'B(8-10),E(11-13), t=', t
  do j=1,jx
  do i=1,ix
     ex(i) = U(i,j,by)*V(i,j,vz)-U(i,j,bz)*V(i,j,vy)
     ey(i) = U(i,j,bz)*V(i,j,vx)-U(i,j,bx)*V(i,j,vz)
     ez(i) = U(i,j,bx)*V(i,j,vy)-U(i,j,by)*V(i,j,vx)
     write(16,999) x(i), y(j), U(i,j,ro), V(i,j,pr), V(i,j,vx), V(i,j,vy), V(i,j,vz), &
          U(i,j,bx),U(i,j,by),U(i,j,bz),ex(i),ey(i),ez(i)
999  format(13(1x,1p,e12.4e3))
  enddo
  enddo
  close(16)

  return
end subroutine output


==> Ancillary_files_20110112/1D/param.h <==
!-*- mode: f90 -*-
  real(8), parameter :: gamma = 5.d0 / 3.d0
! do not edit
  integer, parameter :: var1 = 9, var2 = 4
  integer, parameter :: mx = 1, vx = 1
  integer, parameter :: my = 2, vy = 2
  integer, parameter :: mz = 3, vz = 3
  integer, parameter :: en = 4, pr = 4
  integer, parameter :: ro = 5
  integer, parameter :: bx = 6
  integer, parameter :: by = 7
  integer, parameter :: bz = 8
  integer, parameter :: ps = 9 ! psi
! do not edit
! end


==> Ancillary_files_20110112/1D/set_dt.f90 <==
subroutine set_dt(U,V,vmax,dt,dx,cfl,ix,jx)
!-----------------------------------------------------------------------
!     CFL condition
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8), parameter :: dtmin = 1.0d-7
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: vmax, dt, dx, cfl

  integer :: i, j
  real(8) :: B2, f1, f2, vfx, vfy, vtmp, dttmp

  vmax = 0.d0
  dt   = 99999.d0

  do j=1,jx
  do i=1,ix

     B2  = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     f1 = gamma * V(i,j,pr)

!    fast mode in the X direction
     f2 = 4 * f1 * U(i,j,bx)**2
     vfx = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))

!    fast mode in the Y direction
     f2 = 4 * f1 * U(i,j,by)**2
     vfy = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))

!    max speed of MHD waves
     vtmp = max( dabs( V(i,j,vx) ) + vfx, dabs( V(i,j,vy) ) + vfy )
!    tmp value of dt
     dttmp = cfl * dx / vtmp

     if( dttmp .lt. dtmin ) then
        write(6,*) ' dt is too small : ', dttmp, ' < ', dtmin
        write(6,*) '     velocity is : ', vtmp
        write(6,*) i, j, U(i,j,ro), V(i,j,pr), B2
        stop
     elseif( dttmp .lt. dt ) then
        dt   = dttmp
        vmax = vtmp
     endif
     
  enddo
  enddo

  return
end subroutine set_dt


==> Ancillary_files_20110112/1D/u2v.f90 <==
subroutine u2v(U,V,ix,jx)
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)  ! conserved variables  [input]
  real(8) :: V(ix,jx,var2)  ! primitive variables  [output]
  integer :: ix, jx
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: f1, B2, M2
  
  f1 = gamma - 1

  do j=1,jx
  do i=1,ix

     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )  ! B**2
     M2 = dot_product( U(i,j,mx:mz), U(i,j,mx:mz) )  ! M**2
     V(i,j,vx:vz) = U(i,j,mx:mz) / U(i,j,ro)
     V(i,j,pr)    = f1 * ( U(i,j,en) - 0.5d0*(M2/U(i,j,ro)+B2) )

     if( U(i,j,ro) .le. 0 ) then
        write(6,*) 'negative density at ', i, j
        write(6,*) 'density: ',U(i,j,ro)
        stop
     endif
     if( V(i,j,pr) .le. 0 ) then
        write(6,*) 'negative pressure at ', i, j
        write(6,*) ' E: ', U(i,j,en), '  E_B: ', 0.5d0*B2, '  E_K: ', 0.5d0*(M2/U(i,j,ro))
        stop
     endif

  enddo
  enddo

  return
end subroutine u2v


==> Ancillary_files_20110112/1D/v2f.f90 <==
subroutine v2f(V,F,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to numerical flux (F)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: F(ix,jx,var1)  ! numerical flux (F) [output]
  integer :: i, is, ie
  integer :: j, js, je
  real(8) :: v2, vB, B2, f1

  f1 = gamma / ( gamma - 1 )

  do j=js,je
  do i=is,ie

     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     vB = dot_product( V(i,j,vx:vz), V(i,j,bx:bz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     F(i,j,ro) = V(i,j,ro) * V(i,j,vx)
     F(i,j,mx) = V(i,j,ro)*V(i,j,vx)*V(i,j,vx) - V(i,j,bx)*V(i,j,bx) &
          + V(i,j,pr) + 0.5d0*B2
     F(i,j,my) = V(i,j,ro)*V(i,j,vx)*V(i,j,vy) - V(i,j,bx)*V(i,j,by)
     F(i,j,mz) = V(i,j,ro)*V(i,j,vx)*V(i,j,vz) - V(i,j,bx)*V(i,j,bz)
     F(i,j,en) = ( 0.5d0*V(i,j,ro)*v2 + f1*V(i,j,pr) + B2 ) * V(i,j,vx) - vB * V(i,j,bx)
     F(i,j,bx) = 0.d0
     F(i,j,by) = V(i,j,vx)*V(i,j,by)-V(i,j,bx)*V(i,j,vy)
     F(i,j,bz) = V(i,j,vx)*V(i,j,bz)-V(i,j,bx)*V(i,j,vz)
     F(i,j,ps) = 0.d0
     
  enddo
  enddo

  return
end subroutine v2f


==> Ancillary_files_20110112/1D/v2g.f90 <==
subroutine v2g(V,G,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to numerical flux (G)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: G(ix,jx,var1)  ! numerical flux (F) [output]
  integer :: i, is, ie
  integer :: j, js, je
  real(8) :: v2, vB, B2, f1

  f1 = gamma / ( gamma - 1 )

  do j=js,je
  do i=is,ie

     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     vB = dot_product( V(i,j,vx:vz), V(i,j,bx:bz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     G(i,j,ro) = V(i,j,ro) * V(i,j,vy)
     G(i,j,mx) = V(i,j,ro)*V(i,j,vy)*V(i,j,vx) - V(i,j,by)*V(i,j,bx)
     G(i,j,my) = V(i,j,ro)*V(i,j,vy)*V(i,j,vy) - V(i,j,by)*V(i,j,by) &
          + V(i,j,pr) + 0.5d0*B2
     G(i,j,mz) = V(i,j,ro)*V(i,j,vy)*V(i,j,vz) - V(i,j,by)*V(i,j,bz)
     G(i,j,en) = ( 0.5d0*V(i,j,ro)*v2 + f1*V(i,j,pr) + B2 ) * V(i,j,vy) - vB * V(i,j,by)
     G(i,j,bx) = V(i,j,vy)*V(i,j,bx)-V(i,j,by)*V(i,j,vx)
     G(i,j,by) = 0.d0
     G(i,j,bz) = V(i,j,vy)*V(i,j,bz)-V(i,j,by)*V(i,j,vz)
     G(i,j,ps) = 0.d0
     
  enddo
  enddo

  return
end subroutine v2g


==> Ancillary_files_20110112/1D/v2u.f90 <==
subroutine v2u(V,U,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to the conserved quantities (U)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: U(ix,jx,var2)  ! subset of conserved variables (U) [output]
  integer :: ix, is, ie
  integer :: jx, js, je
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: v2, B2, f1

  f1 = 1.d0 / ( gamma - 1 )

  do j=js,je
  do i=is,ie
     
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     U(i,j,mx:mz) = V(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( V(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo

  return
end subroutine v2u


==> Ancillary_files_20110112/2D/bc.f90 <==
subroutine bc(U,ix,jx)
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)
!----------------------------------------------------------------------

! left/right
  U(ix,:,:) = U(2,:,:)
  U(1,:,:)  = U(ix-1,:,:)

! top/bottom
  U(:,jx,:) = U(:,2,:)
  U(:,1,:)  = U(:,jx-1,:)

  return
end subroutine bc


==> Ancillary_files_20110112/2D/glm_f.f90 <==
subroutine glm_f(F,VL,VR,ch,ix,jx)
!-----------------------------------------------------------------------
!     GLM flux terms in the X direction
!-----------------------------------------------------------------------
!     This needs to be called right after LLF/HLL/HLLC/HLLD flux solver,
!     because these solvers may set F(:,:,bx) and F(:,:,ps) to zero
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  GLM solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! div cleaning wave speed
  real(8) :: ch, ch2
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
  integer :: i, j

  ch2 = ch**2

  do j=1,jx
  do i=1,ix-1

     F(i,j,bx) = 0.5d0*( VL(i,j,ps) + VR(i,j,ps) &
          - ch*( VR(i,j,bx)-VL(i,j,bx) ) )
     F(i,j,ps) = 0.5d0*( ch2*( VL(i,j,bx)+VR(i,j,bx) ) &
          - ch*( VR(i,j,ps)-VL(i,j,ps) ) )

  enddo
  enddo

  F(ix,:,bx) = 0.d0
  F(ix,:,ps) = 0.d0

  return
end subroutine glm_f


==> Ancillary_files_20110112/2D/glm_g.f90 <==
subroutine glm_g(G,VL,VR,ch,ix,jx)
!-----------------------------------------------------------------------
!     GLM flux terms in the Y direction
!-----------------------------------------------------------------------
!     This needs to be called right after LLF/HLL/HLLC/HLLD flux solver,
!     because these solvers may set G(:,:,by) and G(:,:,ps) to zero
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  GLM solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! div cleaning wave speed
  real(8) :: ch, ch2
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
  integer :: i, j

  ch2 = ch**2

  do j=1,jx-1
  do i=1,ix

     G(i,j,by) = 0.5d0*( VL(i,j,ps) + VR(i,j,ps) &
          - ch*( VR(i,j,by)-VL(i,j,by) ) )
     G(i,j,ps) = 0.5d0*( ch2*( VL(i,j,by)+VR(i,j,by) ) &
          - ch*( VR(i,j,ps)-VL(i,j,ps) ) )

  enddo
  enddo

  G(:,jx,by) = 0.d0
  G(:,jx,ps) = 0.d0

  return
end subroutine glm_g


==> Ancillary_files_20110112/2D/glm_ss.f90 <==
subroutine glm_ss(U,ch,dt,ix,jx)
!-----------------------------------------------------------------------
!     GLM source term solver
!-----------------------------------------------------------------------
! *** caution ***
! The 1/2 timestep may be used for the 2nd order time-marching: i.e.,
!   call glm_ss(U,ch,0.5d0*dt,ix,jx)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
! The ratio of the hyperbolic and parabolic effects
!   c_r = ( c_p**2 / c_h ) ~ 0.18
! Ref: Dedner et al. (2002)  p.657, p.661
  real(8), parameter :: cr = 0.2d0
!-----------------------------------------------------------------------
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: ch, dt         ! div cleaning wave speed and the timestep
!-----------------------------------------------------------------------
  real(8) :: f1 = 1.d0

  f1 = exp( -dt*ch/cr )
  U(:,:,ps) = f1 * U(:,:,ps)

  return
end subroutine glm_ss


==> Ancillary_files_20110112/2D/hll_f.f90 <==
subroutine hll_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLL solver in the X direction
!-----------------------------------------------------------------------
!     2010/09/18  S. Zenitani  HLL solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
!    F = F(*)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        F(i,j,mx:en) = f1*( aR*FL(i,j,mx:en) - aL*FR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        F(i,j,ro:bz) = f1*( aR*FL(i,j,ro:bz) - aL*FR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine hll_f


==> Ancillary_files_20110112/2D/hll_g.f90 <==
subroutine hll_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLL solver in the Y direction
!-----------------------------------------------------------------------
!     2010/09/18  S. Zenitani  HLL solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    G = G(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)
!    G = G(*)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        G(i,j,mx:en) = f1*( aR*GL(i,j,mx:en) - aL*GR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        G(i,j,ro:bz) = f1*( aR*GL(i,j,ro:bz) - aL*GR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine hll_g


==> Ancillary_files_20110112/2D/hllc_f.f90 <==
subroutine hllc_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLC-G solver in the X direction
!       Ref: K. F. Gurski, SIAM J. Sci. Comput., 25, 2165 (2004)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8) :: vB, B2, f1, f2
  real(8) :: aL, aR, a, aM
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: U_tmp(var1), ro_hll, pt_tmp

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    entropy wave
     aM = ( &
          ( (aR-VR(i,j,vx))*VR(i,j,ro)*VR(i,j,vx) - ptR ) - &
          ( (aL-VL(i,j,vx))*VL(i,j,ro)*VL(i,j,vx) - ptL ) &
          ) / ( (aR-VR(i,j,vx))*VR(i,j,ro) - (aL-VL(i,j,vx))*VL(i,j,ro) )

     if ( aL .gt. aM .or. aR .lt. aM ) then
        write(6,*) 'error', aL, aM, aR
        write(6,*) ' fast mode: ', vfL, vfR
        stop
     endif

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
!    F = F(HLLC)
     else
        a = 1.d0 / ( aR - aL )

        U_tmp(my) = a*( aR*UR(i,j,my) - aL*UL(i,j,my) - FR(i,j,my) + FL(i,j,my) ) ! ( ro*vy )_HLL
        U_tmp(mz) = a*( aR*UR(i,j,mz) - aL*UL(i,j,mz) - FR(i,j,mz) + FL(i,j,mz) ) ! ( ro*vz )_HLL
        ro_hll    = a*( aR*VR(i,j,ro) - aL*VL(i,j,ro) - FR(i,j,ro) + FL(i,j,ro) )
        U_tmp(by) = a*( aR*VR(i,j,by) - aL*VL(i,j,by) - FR(i,j,by) + FL(i,j,by) ) ! By_hll
        U_tmp(bz) = a*( aR*VR(i,j,bz) - aL*VL(i,j,bz) - FR(i,j,bz) + FL(i,j,bz) ) ! Bz_hll

!       F = F(L*)
        if ( aM .ge. 0 ) then
           vB        = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
           U_tmp(ro) = VL(i,j,ro) * ( aL - VL(i,j,vx) ) / ( aL - aM )
           pt_tmp    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vx) ) * ( aM - VL(i,j,vx) )
           U_tmp(en) = ( ( aL - VL(i,j,vx) )*UL(i,j,en) - ptL*VL(i,j,vx) + pt_tmp * aM + &
                U_tmp(bx)*( vB - aM*U_tmp(bx) - (U_tmp(my)*U_tmp(by)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aL - aM )
           U_tmp(mx) = U_tmp(ro) * aM
           U_tmp(my) = U_tmp(my) * U_tmp(ro) / ro_hll
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           F(i,j,mx:en) = aL *( U_tmp(mx:en) - UL(i,j,mx:en) ) + FL(i,j,mx:en)
           F(i,j,ro) = aL *( U_tmp(ro) - VL(i,j,ro) ) + FL(i,j,ro)
           F(i,j,by) = aL *( U_tmp(by) - VL(i,j,by) ) + FL(i,j,by)
           F(i,j,bz) = aL *( U_tmp(bz) - VL(i,j,bz) ) + FL(i,j,bz)
!       F = F(R*)
        else
           vB        = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
           U_tmp(ro) = VR(i,j,ro) * ( aR - VR(i,j,vx) ) / ( aR - aM )
           pt_tmp    = ptR + VR(i,j,ro) * ( aR - VR(i,j,vx) ) * ( aM - VR(i,j,vx) )
           U_tmp(en) = ( ( aR - VR(i,j,vx) )*UR(i,j,en) - ptR*VR(i,j,vx) + pt_tmp * aM + &
                U_tmp(bx)*( vB - aM*U_tmp(bx) - (U_tmp(my)*U_tmp(by)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aR - aM )
           U_tmp(mx) = U_tmp(ro) * aM
           U_tmp(my) = U_tmp(my) * U_tmp(ro) / ro_hll
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           F(i,j,mx:en) = aR *( U_tmp(mx:en) - UR(i,j,mx:en) ) + FR(i,j,mx:en)
           F(i,j,ro) = aR *( U_tmp(ro) - VR(i,j,ro) ) + FR(i,j,ro)
           F(i,j,by) = aR *( U_tmp(by) - VR(i,j,by) ) + FR(i,j,by)
           F(i,j,bz) = aR *( U_tmp(bz) - VR(i,j,bz) ) + FR(i,j,bz)
        endif

     endif

  enddo
  enddo

  return
end subroutine hllc_f


==> Ancillary_files_20110112/2D/hllc_g.f90 <==
subroutine hllc_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLC-G solver in the Y direction
!       Ref: K. F. Gurski, SIAM J. Sci. Comput., 25, 2165 (2004)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8) :: vB, B2, f1, f2
  real(8) :: aL, aR, a, aM
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: U_tmp(var1), ro_hll, pt_tmp

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    entropy wave
     aM = ( &
          ( (aR-VR(i,j,vy))*VR(i,j,ro)*VR(i,j,vy) - ptR ) - &
          ( (aL-VL(i,j,vy))*VL(i,j,ro)*VL(i,j,vy) - ptL ) &
          ) / ( (aR-VR(i,j,vy))*VR(i,j,ro) - (aL-VL(i,j,vy))*VL(i,j,ro) )

     if ( aL .gt. aM .or. aR .lt. aM ) then
        write(6,*) 'error', aL, aM, aR
        write(6,*) ' fast mode: ', vfL, vfR
        stop
     endif


!    G = G(L)
     if ( aL .gt. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .lt. 0 ) then
        G(i,j,:) = GR(i,j,:)
!    G = G(HLLC)
     else
        a = 1.d0 / ( aR - aL )

        U_tmp(mx) = a*( aR*UR(i,j,mx) - aL*UL(i,j,mx) - GR(i,j,mx) + GL(i,j,mx) ) ! ( ro*vx )_HLL
        U_tmp(mz) = a*( aR*UR(i,j,mz) - aL*UL(i,j,mz) - GR(i,j,mz) + GL(i,j,mz) ) ! ( ro*vz )_HLL
        ro_hll    = a*( aR*VR(i,j,ro) - aL*VL(i,j,ro) - GR(i,j,ro) + GL(i,j,ro) )
        U_tmp(bx) = a*( aR*VR(i,j,bx) - aL*VL(i,j,bx) - GR(i,j,bx) + GL(i,j,bx) ) ! Bx_hll
        U_tmp(bz) = a*( aR*VR(i,j,bz) - aL*VL(i,j,bz) - GR(i,j,bz) + GL(i,j,bz) ) ! Bz_hll

!       G = G(L*)
        if ( aM .ge. 0 ) then
           vB        = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
           U_tmp(ro) = VL(i,j,ro) * ( aL - VL(i,j,vy) ) / ( aL - aM )
           pt_tmp    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vy) ) * ( aM - VL(i,j,vy) )
           U_tmp(en) = ( ( aL - VL(i,j,vy) )*UL(i,j,en) - ptL*VL(i,j,vy) + pt_tmp * aM + &
                VL(i,j,by)*( vB - aM*VL(i,j,by) - (U_tmp(mx)*U_tmp(bx)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aL - aM )
           U_tmp(mx) = U_tmp(mx) * U_tmp(ro) / ro_hll
           U_tmp(my) = U_tmp(ro) * aM
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           G(i,j,mx:en) = aL *( U_tmp(mx:en) - UL(i,j,mx:en) ) + GL(i,j,mx:en)
           G(i,j,ro) = aL *( U_tmp(ro) - VL(i,j,ro) ) + GL(i,j,ro)
           G(i,j,bx) = aL *( U_tmp(bx) - VL(i,j,bx) ) + GL(i,j,bx)
           G(i,j,bz) = aL *( U_tmp(bz) - VL(i,j,bz) ) + GL(i,j,bz)

!       G = G(R*)
        else
           vB        = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
           U_tmp(ro) = VR(i,j,ro) * ( aR - VR(i,j,vy) ) / ( aR - aM )
           pt_tmp    = ptR + VR(i,j,ro) * ( aR - VR(i,j,vy) ) * ( aM - VR(i,j,vy) )
           U_tmp(en) = ( ( aR - VR(i,j,vy) )*UR(i,j,en) - ptR*VR(i,j,vy) + pt_tmp * aM + &
                VR(i,j,by)*( vB - aM*VR(i,j,by) - (U_tmp(mx)*U_tmp(bx)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aR - aM )
           U_tmp(mx) = U_tmp(mx) * U_tmp(ro) / ro_hll
           U_tmp(my) = U_tmp(ro) * aM
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           G(i,j,mx:en) = aR *( U_tmp(mx:en) - UR(i,j,mx:en) ) + GR(i,j,mx:en)
           G(i,j,ro) = aR *( U_tmp(ro) - VR(i,j,ro) ) + GR(i,j,ro)
           G(i,j,bx) = aR *( U_tmp(bx) - VR(i,j,bx) ) + GR(i,j,bx)
           G(i,j,bz) = aR *( U_tmp(bz) - VR(i,j,bz) ) + GR(i,j,bz)

        endif

     endif

  enddo
  enddo

  return
end subroutine hllc_g


==> Ancillary_files_20110112/2D/hlld_f.f90 <==
subroutine hlld_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLD flux solver in the X direction
!       Ref: T. Miyoshi, K. Kusano, J. Comput. Phys., 208, 315 (2005)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!     2010/05/12  S. Zenitani  HLLD solver
!     2010/09/18  S. Zenitani  fixed some bugs
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8), parameter :: hllg_factor = 1.001   ! threshold to switch to HLLC-G

  real(8) :: B2, f1, f2
  real(8) :: aL, aL1, aM, aR1, aR, aVL, aVR, vBL, vBR
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: UL1(var1), UR1(var1), U2(var1), U_hll(var1), pt
  real(8) :: ro_L1, ro_R1, vy_L1, vy_R1, vz_L1, vz_R1, vy_2, vz_2
  real(8) :: ro_Ls, ro_Rs
!-----------------------------------------------------------------------

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode, total pressure, v dot B
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2
     vBL = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode, total pressure, v dot B
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2
     vBR = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)

!    HLLC/HLLD flux
     else

!       HLL state
        f1 = 1.d0 / ( aR - aL )
        U_hll(mx:en) = f1*( aR*UR(i,j,mx:en) - aL*UL(i,j,mx:en) - FR(i,j,mx:en) + FL(i,j,mx:en) )
        U_hll(ro:bz) = f1*( aR*VR(i,j,ro:bz) - aL*VL(i,j,ro:bz) - FR(i,j,ro:bz) + FL(i,j,ro:bz) )

!       entropy wave
        aM = U_hll(mx) / U_hll(ro)
        
!       Can we mathematically prove this?
        if ( aL .gt. aM .or. aR .lt. aM ) then
           write(6,*) 'error', aL, aM, aR
           write(6,*) ' fast mode: ', vfL, vfR
           stop
        endif

!       Total pressure
        pt    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vx) ) * ( aM - VL(i,j,vx) )
        ro_L1 = VL(i,j,ro) * ( aL - VL(i,j,vx) ) / ( aL - aM ) ! ro(L*)
        ro_R1 = VR(i,j,ro) * ( aR - VR(i,j,vx) ) / ( aR - aM ) ! ro(R*)

!       For logical consistency, we employ Bx_hll as B_x in the intermediate states
        aVL = dabs( U_hll(bx) )/sqrt( ro_L1 )  ! Alfven wave (L)
        aVR = dabs( U_hll(bx) )/sqrt( ro_R1 )  ! Alfven wave (R)

! ========== revert to HLLC-G ==========
!       When SR*(SL*) --> SR(SL), we switch to a HLLC solver.
!       In these limits, the HLLD denominator  rho_L (SL-uL)(SL-SM) - B_x^2,
!       which can be written as  rho_L* (SL+SL*-2SM) (SL-SL*), becomes zero.
!       Since the two HLLC states L* and R* are relevant to L** and R** in HLLD,
!       we should employ HLLC-G method for logical consistency:
!       i.e.:  vy_L* = vy_R* (HLLC-G)  <==>  vy_L** = vy_R** (HLLD).
        if ( ( aL .ge. ( aM - hllg_factor*aVL ) ) .or. &
             ( ( aM + hllg_factor*aVR ) .ge. aR ) ) then

           vy_2 = U_hll(my) / U_hll(ro) ! vy_HLL
           vz_2 = U_hll(mz) / U_hll(ro) ! vz_HLL

!          F = F(L*)
           if ( aM .ge. 0 ) then
              
              U2(en) = ( ( aL-VL(i,j,vx) )*UL(i,j,en) - ptL*VL(i,j,vx) + pt*aM + &
                   U_hll(bx)*( vBL - aM*U_hll(bx) - vy_2*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aL - aM )
              U2(mx) = ro_L1 * aM
              U2(my) = ro_L1 * vy_2
              U2(mz) = ro_L1 * vz_2

              F(i,j,mx:en) = aL *( U2(mx:en) - UL(i,j,mx:en) ) + FL(i,j,mx:en)
              F(i,j,ro)    = aL *( ro_L1     - VL(i,j,ro)    ) + FL(i,j,ro)
              F(i,j,bx:bz) = aL *( U_hll(bx:bz) - VL(i,j,bx:bz) ) + FL(i,j,bx:bz)

!          F = F(R*)
           else
              
              U2(en) = ( ( aR-VR(i,j,vx) )*UR(i,j,en) - ptR*VR(i,j,vx) + pt*aM + &
                   U_hll(bx)*( vBR - aM*U_hll(bx) - vy_2*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aR - aM )
              U2(mx) = ro_R1 * aM
              U2(my) = ro_R1 * vy_2
              U2(mz) = ro_R1 * vz_2

              F(i,j,mx:en) = aR *( U2(mx:en) - UR(i,j,mx:en) ) + FR(i,j,mx:en)
              F(i,j,ro)    = aR *( ro_R1     - VR(i,j,ro)    ) + FR(i,j,ro)
              F(i,j,bx:bz) = aR *( U_hll(bx:bz) - VR(i,j,bx:bz) ) + FR(i,j,bx:bz)

           endif

! ========== HLLD flux ==========
        else

!          Intermediate state (L*)
           f1 = 1.d0 / ( VL(i,j,ro)*(aL-VL(i,j,vx))*(aL-aM) - U_hll(bx)**2 ) ! HLLD denominator
           UL1(bx) = U_hll(bx)
           UL1(by) = VL(i,j,by) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vx))**2 - U_hll(bx)**2 )
           UL1(bz) = VL(i,j,bz) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vx))**2 - U_hll(bx)**2 )
           vy_L1   = VL(i,j,vy) - f1 * U_hll(bx)*VL(i,j,by)*(aM-VL(i,j,vx))
           vz_L1   = VL(i,j,vz) - f1 * U_hll(bx)*VL(i,j,bz)*(aM-VL(i,j,vx))
           
           UL1(ro) = ro_L1
           UL1(en) = ( ( aL-VL(i,j,vx) )*UL(i,j,en) - ptL*VL(i,j,vx) + pt*aM + &
                U_hll(bx)*( vBL - aM*U_hll(bx) - vy_L1*UL1(by) - vz_L1*UL1(bz)) ) / ( aL - aM )
           UL1(mx) = ro_L1 * aM
           UL1(my) = ro_L1 * vy_L1
           UL1(mz) = ro_L1 * vz_L1

!          Intermediate state (R*)
           f1 = 1.d0 / ( VR(i,j,ro)*(aR-VR(i,j,vx))*(aR-aM) - U_hll(bx)**2 ) ! HLLD denominator
           UR1(bx) = U_hll(bx)
           UR1(by) = VR(i,j,by) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vx))**2 - U_hll(bx)**2 )
           UR1(bz) = VR(i,j,bz) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vx))**2 - U_hll(bx)**2 )
           vy_R1   = VR(i,j,vy) - f1 * U_hll(bx)*VR(i,j,by)*(aM-VR(i,j,vx))
           vz_R1   = VR(i,j,vz) - f1 * U_hll(bx)*VR(i,j,bz)*(aM-VR(i,j,vx))
           
           UR1(ro) = ro_R1
           UR1(en) = ( ( aR-VR(i,j,vx) )*UR(i,j,en) - ptR*VR(i,j,vx) + pt*aM + &
                U_hll(bx)*( vBR - aM*U_hll(bx) - vy_R1*UR1(by) - vz_R1*UR1(bz)) ) / ( aR - aM )
           UR1(mx) = ro_R1 * aM
           UR1(my) = ro_R1 * vy_R1
           UR1(mz) = ro_R1 * vz_R1
           
!          rotational waves
           aL1 = aM - aVL
           aR1 = aM + aVR

!          F = F(L*)
           if( aL1 .ge. 0 ) then

              F(i,j,mx:en) = aL *( UL1(mx:en) - UL(i,j,mx:en) ) + FL(i,j,mx:en)
              F(i,j,ro)    = aL *( UL1(ro)    - VL(i,j,ro)    ) + FL(i,j,ro)
              F(i,j,bx:bz) = aL *( UL1(bx:bz) - VL(i,j,bx:bz) ) + FL(i,j,bx:bz)

!          F = F(R*)
           elseif( aR1 .le. 0 ) then

              F(i,j,mx:en) = aR *( UR1(mx:en) - UR(i,j,mx:en) ) + FR(i,j,mx:en)
              F(i,j,ro)    = aR *( UR1(ro)    - VR(i,j,ro)    ) + FR(i,j,ro)
              F(i,j,bx:bz) = aR *( UR1(bx:bz) - VR(i,j,bx:bz) ) + FR(i,j,bx:bz)

!          Centeral states are tricky
!          Question: can we really rule out U_hll(bx) == 0 ?
           else

              ro_Ls = sqrt( ro_L1 )  ! sqrt(ro(L*))
              ro_Rs = sqrt( ro_R1 )  ! sqrt(ro(R*))
              f1    = 1.d0 / ( ro_Ls + ro_Rs )
              f2    = dsign( 1.d0, U_hll(bx) )
              vy_2   = f1 * ( ro_Ls*vy_L1 + ro_Rs*vy_R1 + ( UR1(by)-UL1(by) )*f2 )
              vz_2   = f1 * ( ro_Ls*vz_L1 + ro_Rs*vz_R1 + ( UR1(bz)-UL1(bz) )*f2 )
              U2(bx) = U_hll(bx)
              U2(by) = f1 * ( ro_Ls*UR1(by) + ro_Rs*UL1(by) + ro_Ls*ro_Rs*( vy_R1-vy_L1 )*f2 )
              U2(bz) = f1 * ( ro_Ls*UR1(bz) + ro_Rs*UL1(bz) + ro_Ls*ro_Rs*( vz_R1-vz_L1 )*f2 )

!             F = F(L**)
              if( aM .ge. 0 ) then

                 U2(ro) = ro_L1
                 U2(en) = UL1(en) - ro_Ls * ( vy_L1*UL1(by) + vz_L1*UL1(bz) &
                      - vy_2*U2(by) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_L1 * aM
                 U2(my) = ro_L1 * vy_2
                 U2(mz) = ro_L1 * vz_2

                 F(i,j,mx:en) = aL1*U2(mx:en) - (aL1-aL)*UL1(mx:en) - aL*UL(i,j,mx:en) + FL(i,j,mx:en)
                 F(i,j,ro)    = aL1*U2(ro)    - (aL1-aL)*UL1(ro)    - aL*VL(i,j,ro)    + FL(i,j,ro)
                 F(i,j,bx:bz) = aL1*U2(bx:bz) - (aL1-aL)*UL1(bx:bz) - aL*VL(i,j,bx:bz) + FL(i,j,bx:bz)

!             F = F(R**)
              else

                 U2(ro) = ro_R1
                 U2(en) = UR1(en) + ro_Rs * ( vy_R1*UR1(by) + vz_R1*UR1(bz) &
                      - vy_2*U2(by) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_R1 * aM
                 U2(my) = ro_R1 * vy_2
                 U2(mz) = ro_R1 * vz_2

                 F(i,j,mx:en) = aR1*U2(mx:en) - (aR1-aR)*UR1(mx:en) - aR*UR(i,j,mx:en) + FR(i,j,mx:en)
                 F(i,j,ro)    = aR1*U2(ro)    - (aR1-aR)*UR1(ro)    - aR*VR(i,j,ro)    + FR(i,j,ro)
                 F(i,j,bx:bz) = aR1*U2(bx:bz) - (aR1-aR)*UR1(bx:bz) - aR*VR(i,j,bx:bz) + FR(i,j,bx:bz)

              endif

           endif

        endif

     endif

  enddo
  enddo

  return
end subroutine hlld_f


==> Ancillary_files_20110112/2D/hlld_g.f90 <==
subroutine hlld_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLD flux solver in the Y direction
!       Ref: T. Miyoshi, K. Kusano, J. Comput. Phys., 208, 315 (2005)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!     2010/05/13  S. Zenitani  HLLD solver
!     2010/09/18  S. Zenitani  fixed some bugs
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8), parameter :: hllg_factor = 1.001   ! threshold to switch to HLLC-G

  real(8) :: B2, f1, f2
  real(8) :: aL, aL1, aM, aR1, aR, aVL, aVR, vBL, vBR
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: UL1(var1), UR1(var1), U2(var1), U_hll(var1), pt
  real(8) :: ro_L1, ro_R1, vx_L1, vx_R1, vz_L1, vz_R1, vx_2, vz_2
  real(8) :: ro_Ls, ro_Rs
!-----------------------------------------------------------------------

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode, total pressure, v dot B
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2
     vBL = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode, total pressure, v dot B
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2
     vBR = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    G = G(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)

!    HLLC/HLLD flux
     else

!       HLL state
        f1 = 1.d0 / ( aR - aL )
        U_hll(mx:en) = f1*( aR*UR(i,j,mx:en) - aL*UL(i,j,mx:en) - GR(i,j,mx:en) + GL(i,j,mx:en) )
        U_hll(ro:bz) = f1*( aR*VR(i,j,ro:bz) - aL*VL(i,j,ro:bz) - GR(i,j,ro:bz) + GL(i,j,ro:bz) )

!       entropy wave
        aM = U_hll(my) / U_hll(ro)

!       Can we mathematically prove this?
        if ( aL .gt. aM .or. aR .lt. aM ) then
           write(6,*) 'error', aL, aM, aR
           write(6,*) ' fast mode: ', vfL, vfR
           stop
        endif

!       Total pressure
        pt    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vy) ) * ( aM - VL(i,j,vy) )
        ro_L1 = VL(i,j,ro) * ( aL - VL(i,j,vy) ) / ( aL - aM ) ! ro(L*)
        ro_R1 = VR(i,j,ro) * ( aR - VR(i,j,vy) ) / ( aR - aM ) ! ro(R*)

!       For logical consistency, we employ By_hll as B_y in the intermediate states
        aVL = dabs( U_hll(by) )/sqrt( ro_L1 )  ! Alfven wave (L)
        aVR = dabs( U_hll(by) )/sqrt( ro_R1 )  ! Alfven wave (R)

! ========== revert to HLLC-G ==========
        if ( ( aL .ge. ( aM - hllg_factor*aVL ) ) .or. &
             ( ( aM + hllg_factor*aVR ) .ge. aR ) ) then

           vx_2 = U_hll(mx) / U_hll(ro) ! vx_HLL
           vz_2 = U_hll(mz) / U_hll(ro) ! vz_HLL

!          G = G(L*)
           if ( aM .ge. 0 ) then
              
              U2(en) = ( ( aL-VL(i,j,vy) )*UL(i,j,en) - ptL*VL(i,j,vy) + pt*aM + &
                   U_hll(by)*( vBL - vx_2*U_hll(bx) - aM*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aL - aM )
              U2(mx) = ro_L1 * vx_2
              U2(my) = ro_L1 * aM
              U2(mz) = ro_L1 * vz_2

              G(i,j,mx:en) = aL *( U2(mx:en) - UL(i,j,mx:en) ) + GL(i,j,mx:en)
              G(i,j,ro)    = aL *( ro_L1     - VL(i,j,ro)    ) + GL(i,j,ro)
              G(i,j,bx:bz) = aL *( U_hll(bx:bz) - VL(i,j,bx:bz) ) + GL(i,j,bx:bz)

!          G = G(R*)
           else
              
              U2(en) = ( ( aR-VR(i,j,vy) )*UR(i,j,en) - ptR*VR(i,j,vy) + pt*aM + &
                   U_hll(by)*( vBR - vx_2*U_hll(bx) - aM*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aR - aM )
              U2(mx) = ro_R1 * vx_2
              U2(my) = ro_R1 * aM
              U2(mz) = ro_R1 * vz_2

              G(i,j,mx:en) = aR *( U2(mx:en) - UR(i,j,mx:en) ) + GR(i,j,mx:en)
              G(i,j,ro)    = aR *( ro_R1     - VR(i,j,ro)    ) + GR(i,j,ro)
              G(i,j,bx:bz) = aR *( U_hll(bx:bz) - VR(i,j,bx:bz) ) + GR(i,j,bx:bz)

           endif

! ========== HLLD flux ==========
        else

!          Intermediate state (L*)
           f1 = 1.d0 / ( VL(i,j,ro)*(aL-VL(i,j,vy))*(aL-aM) - U_hll(by)**2 )
           UL1(bx) = VL(i,j,bx) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vy))**2 - U_hll(by)**2 )
           UL1(by) = U_hll(by)
           UL1(bz) = VL(i,j,bz) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vy))**2 - U_hll(by)**2 )
           vx_L1   = VL(i,j,vx) - f1 * U_hll(by)*VL(i,j,bx)*(aM-VL(i,j,vy))
           vz_L1   = VL(i,j,vz) - f1 * U_hll(by)*VL(i,j,bz)*(aM-VL(i,j,vy))
           
           UL1(ro) = ro_L1
           UL1(en) = ( ( aL-VL(i,j,vy) )*UL(i,j,en) - ptL*VL(i,j,vy) + pt*aM + &
                U_hll(by)*( vBL - vx_L1*UL1(bx) - aM*U_hll(by) - vz_L1*UL1(bz)) ) / ( aL - aM )
           UL1(mx) = ro_L1 * vx_L1
           UL1(my) = ro_L1 * aM
           UL1(mz) = ro_L1 * vz_L1

!          Intermediate state (R*)
           f1 = 1.d0 / ( VR(i,j,ro)*(aR-VR(i,j,vy))*(aR-aM) - U_hll(by)**2 )
           UR1(bx) = VR(i,j,bx) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vy))**2 - U_hll(by)**2 )
           UR1(by) = U_hll(by)
           UR1(bz) = VR(i,j,bz) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vy))**2 - U_hll(by)**2 )
           vx_R1   = VR(i,j,vx) - f1 * U_hll(by)*VR(i,j,bx)*(aM-VR(i,j,vy))
           vz_R1   = VR(i,j,vz) - f1 * U_hll(by)*VR(i,j,bz)*(aM-VR(i,j,vy))
           
           UR1(ro) = ro_R1
           UR1(en) = ( ( aR-VR(i,j,vy) )*UR(i,j,en) - ptR*VR(i,j,vy) + pt*aM + &
                U_hll(by)*( vBR - vx_R1*UR1(bx) - aM*U_hll(by) - vz_R1*UR1(bz)) ) / ( aR - aM )
           UR1(mx) = ro_R1 * vx_R1
           UR1(my) = ro_R1 * aM
           UR1(mz) = ro_R1 * vz_R1
           
!          rotational waves
           aL1 = aM - aVL
           aR1 = aM + aVR

!          G = G(L*)
           if( aL1 .ge. 0 ) then

              G(i,j,mx:en) = aL *( UL1(mx:en) - UL(i,j,mx:en) ) + GL(i,j,mx:en)
              G(i,j,ro)    = aL *( UL1(ro)    - VL(i,j,ro)    ) + GL(i,j,ro)
              G(i,j,bx:bz) = aL *( UL1(bx:bz) - VL(i,j,bx:bz) ) + GL(i,j,bx:bz)

!          G = G(R*)
           elseif( aR1 .le. 0 ) then

              G(i,j,mx:en) = aR *( UR1(mx:en) - UR(i,j,mx:en) ) + GR(i,j,mx:en)
              G(i,j,ro)    = aR *( UR1(ro)    - VR(i,j,ro) )    + GR(i,j,ro)
              G(i,j,bx:bz) = aR *( UR1(bx:bz) - VR(i,j,bx:bz) ) + GR(i,j,bx:bz)

!          Centeral states are tricky
!          Question: can we really rule out U_hll(by) == 0 ?
           else

              ro_Ls = sqrt( ro_L1 )  ! sqrt(ro(L*))
              ro_Rs = sqrt( ro_R1 )  ! sqrt(ro(R*))
              f1    = 1.d0 / ( ro_Ls + ro_Rs )
              f2    = dsign( 1.d0, U_hll(by) )
              vx_2   = f1 * ( ro_Ls*vx_L1 + ro_Rs*vx_R1 + ( UR1(bx)-UL1(bx) )*f2 )
              vz_2   = f1 * ( ro_Ls*vz_L1 + ro_Rs*vz_R1 + ( UR1(bz)-UL1(bz) )*f2 )
              U2(bx) = f1 * ( ro_Ls*UR1(bx) + ro_Rs*UL1(bx) + ro_Ls*ro_Rs*( vx_R1-vx_L1 )*f2 )
              U2(by) = U_hll(by)
              U2(bz) = f1 * ( ro_Ls*UR1(bz) + ro_Rs*UL1(bz) + ro_Ls*ro_Rs*( vz_R1-vz_L1 )*f2 )

!             G = G(L**)
              if( aM .ge. 0 ) then

                 U2(ro) = ro_L1
                 U2(en) = UL1(en) - ro_Ls * ( vx_L1*UL1(bx) + vz_L1*UL1(bz) &
                      - vx_2*U2(bx) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_L1 * vx_2
                 U2(my) = ro_L1 * aM
                 U2(mz) = ro_L1 * vz_2

                 G(i,j,mx:en) = aL1*U2(mx:en) - (aL1-aL)*UL1(mx:en) - aL*UL(i,j,mx:en) + GL(i,j,mx:en)
                 G(i,j,ro)    = aL1*U2(ro)    - (aL1-aL)*UL1(ro)    - aL*VL(i,j,ro)    + GL(i,j,ro)
                 G(i,j,bx:bz) = aL1*U2(bx:bz) - (aL1-aL)*UL1(bx:bz) - aL*VL(i,j,bx:bz) + GL(i,j,bx:bz)

!             G = G(R**)
              else

                 U2(ro) = ro_R1
                 U2(en) = UR1(en) + ro_Rs * ( vx_R1*UR1(bx) + vz_R1*UR1(bz) &
                      - vx_2*U2(bx) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_R1 * vx_2
                 U2(my) = ro_R1 * aM
                 U2(mz) = ro_R1 * vz_2

                 G(i,j,mx:en) = aR1*U2(mx:en) - (aR1-aR)*UR1(mx:en) - aR*UR(i,j,mx:en) + GR(i,j,mx:en)
                 G(i,j,ro)    = aR1*U2(ro)    - (aR1-aR)*UR1(ro)    - aR*VR(i,j,ro)    + GR(i,j,ro)
                 G(i,j,bx:bz) = aR1*U2(bx:bz) - (aR1-aR)*UR1(bx:bz) - aR*VR(i,j,bx:bz) + GR(i,j,bx:bz)

              endif

           endif

        endif

     endif

  enddo
  enddo

  return
end subroutine hlld_g


==> Ancillary_files_20110112/2D/limiter_f.f90 <==
subroutine limiter_f(wk,wL,wR,ix,jx,type)
!-----------------------------------------------------------------------
!     Slope limiters
!-----------------------------------------------------------------------
!     2010/01/22  S. Zenitani  2nd order limiters (minmod, MC)
!     2010/05/14  S. Zenitani  added van Leer limiter
!-----------------------------------------------------------------------
  implicit none
  integer :: ix, jx
  real(8) :: wk(ix,jx)             ! work array (input)
  real(8) :: wL(ix,jx), wR(ix,jx)  ! interpolated values (output)
  integer :: type            ! 0 (flat), 1 (minmod), 2 (MC), 3 (van Leer)
  integer :: i, j
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad

! 1st order
  if( type .eq. 0 ) then
     do j=1,jx
        do i=1,ix-1
           wL(i,j) = wk(i,j)
           wR(i,j) = wk(i+1,j)
        enddo
     enddo

! 2nd order
! minmod limiter
  elseif( type .eq. 1 ) then

     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =     ( wk(i,j)  -wk(i-1,j))
           gB =     ( wk(i+1,j)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(gA,gB)
              else
                 grad = max(gA,gB)
              endif
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
         
! 2nd order
! Monotonized central-difference (MC) limitter
  elseif( type .eq. 2 ) then
     
     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =       ( wk(i,j)  -wk(i-1,j))
           gB =       ( wk(i+1,j)-wk(i,j)  )
           gC = 0.5d0*( wk(i+1,j)-wk(i-1,j))
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(2*gA,2*gB,gC)
              else
                 grad = max(2*gA,2*gB,gC)
              endif
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
     
! 2nd order
! van Leer limiter
  elseif( type .eq. 3 ) then

     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =     ( wk(i,j)  -wk(i-1,j))
           gB =     ( wk(i+1,j)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              grad = 2*gA*gB / ( gA + gB )
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
         
  else
     write(6,*) 'unknown limiter type'
     stop
     
  endif
  
  return
end subroutine limiter_f


==> Ancillary_files_20110112/2D/limiter_g.f90 <==
subroutine limiter_g(wk,wD,wU,ix,jx,type)
!-----------------------------------------------------------------------
!     Slope limiters
!-----------------------------------------------------------------------
!     2010/01/22  S. Zenitani  2nd order limiters (minmod, MC)
!     2010/05/14  S. Zenitani  added van Leer limiter
!-----------------------------------------------------------------------
  implicit none
  integer :: ix, jx
  real(8) :: wk(ix,jx)             ! work array (input)
  real(8) :: wD(ix,jx), wU(ix,jx)  ! interpolated values (output)
  integer :: type            ! 0 (flat), 1 (minmod), 2 (MC), 3 (van Leer)
  integer :: i, j
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad

! 1st order
  if( type .eq. 0 ) then
     do j=1,jx-1
        wD(:,j) = wk(:,j)
        wU(:,j) = wk(:,j+1)
     enddo

! 2nd order
! minmod limiter
  elseif( type .eq. 1 ) then

     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =     ( wk(i,j)  -wk(i,j-1))
           gB =     ( wk(i,j+1)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(gA,gB)
              else
                 grad = max(gA,gB)
              endif
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo
         
! 2nd order
! Monotonized central-difference (MC) limitter
  elseif( type .eq. 2 ) then
     
     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =       ( wk(i,j)  -wk(i,j-1))
           gB =       ( wk(i,j+1)-wk(i,j)  )
           gC = 0.5d0*( wk(i,j+1)-wk(i,j-1))
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(2*gA,2*gB,gC)
              else
                 grad = max(2*gA,2*gB,gC)
              endif
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo
     
! 2nd order
! van Leer limiter
  elseif( type .eq. 3 ) then

     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =     ( wk(i,j)  -wk(i,j-1))
           gB =     ( wk(i,j+1)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              grad = 2*gA*gB / ( gA + gB )
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo

  else
     write(6,*) 'unknown limiter type'
     stop
     
  endif
  
  return
end subroutine limiter_g


==> Ancillary_files_20110112/2D/llf_f.f90 <==
subroutine llf_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     Local Lax-Friedrich (Rusanov) solver in the X direction
!-----------------------------------------------------------------------
!     2010/05/13  S. Zenitani  LLF solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Local Lax Friedrich
     aR = max( dabs(VL(i,j,vx))+vfL, dabs(VR(i,j,vx))+vfR )
     aL = -aR

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
!    F = F(LLF)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        F(i,j,mx:en) = f1*( aR*FL(i,j,mx:en) - aL*FR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        F(i,j,ro:bz) = f1*( aR*FL(i,j,ro:bz) - aL*FR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine llf_f


==> Ancillary_files_20110112/2D/llf_g.f90 <==
subroutine llf_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     Local Lax-Friedrich (Rusanov) solver in the Y direction
!-----------------------------------------------------------------------
!     2010/05/13  S. Zenitani  LLF solver
!     2010/09/18  S. Zenitani  fixed some bugs
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Local Lax Friedrich
     aR = max( dabs(VL(i,j,vy))+vfL, dabs(VR(i,j,vy))+vfR )
     aL = -aR

!    G = G(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)
!    G = G(LLF)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        G(i,j,mx:en) = f1*( aR*GL(i,j,mx:en) - aL*GR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        G(i,j,ro:bz) = f1*( aR*GL(i,j,ro:bz) - aL*GR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine llf_g


==> Ancillary_files_20110112/2D/main.f90 <==
program main
!-----------------------------------------------------------------------
!     Open MHD  Riemann solver
!-----------------------------------------------------------------------
!     2010/09/18  S. Zenitani  2D LLF/HLL/HLLC-G/HLLD solver
!     2010/09/25  S. Zenitani  Hyperbolic divergence cleaning
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer, parameter :: version = 20100928   ! version number
  integer, parameter :: ix = 202
  integer, parameter :: jx = 202
  integer, parameter :: loop_max = 30000
  real(8), parameter :: tend  = 4.0d0
  real(8), parameter :: dtout = 0.1d0 ! output interval
  real(8), parameter :: cfl   = 0.4d0 ! time step
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer)
  integer, parameter :: lm_type   = 3
! Numerical flux (0: LLF, 1: HLL, 2: HLLC, 3: HLLD)
  integer, parameter :: flux_type = 3
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! conserved variables: medium state (U*)
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1), G(ix,jx,var1)   ! numerical flux (F,G)
!-----------------------------------------------------------------------
  integer :: k, kout
  real(8) :: t, dt, tout
  real(8) :: ch
  character*256 :: filename
!-----------------------------------------------------------------------

  t    =  0.d0
  dt   =  0.d0
  call model(U,V,x,y,dx,ix,jx)
  call bc(U,ix,jx)
  call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
  tout = -dt/3.d0
  kout =  0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  write(6,*) '[Params]'
  write(6,998) dt, dtout, ix, jx
998 format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5, i5 )
  write(6,*) '== start =='

!-----------------------------------------------------------------------
  do k=1,loop_max

     write(6,*) ' t = ', t
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. tout ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) kout
990     format ('data/field-',i5.5,'.dat')
        call output(filename,ix,jx,t,x,y,U,V)
        kout = kout + 1
        tout = tout + dtout
     endif
!    [ end? ]
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        goto 1000
     endif
     if ( t .ge. tend ) then
        goto 1000
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
!    GLM solver for the first half timestep
!    This should be done after set_dt()
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VL/VR for periodic bc (F)
     VR(ix-1,:,:) = VR(1,:,:)
     VL(1,:,:)    = VL(ix-1,:,:)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     if( flux_type .eq. 0 )then
        call llf_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_f(F,VL,VR,ix,jx)
     endif
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VL/VR for periodic bc (G)
     VL(:,   1,:) = VL(:,jx-1,:)
     VR(:,jx-1,:) = VR(:,1,:)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     if( flux_type .eq. 0 )then
        call llf_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_g(G,VL,VR,ix,jx)
     endif
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        call rk21(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        call step1(U,U1,F,G,dt,dx,ix,jx)
     endif
!    boundary condition
     call bc(U1,ix,jx)
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VL/VR for periodic bc (F)
     VR(ix-1,:,:) = VR(1,:,:)
     VL(1,:,:)    = VL(ix-1,:,:)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     if( flux_type .eq. 0 )then
        call llf_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_f(F,VL,VR,ix,jx)
     endif        
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VL/VR for periodic bc (G)
     VL(:,   1,:) = VL(:,jx-1,:)
     VR(:,jx-1,:) = VR(:,1,:)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     if( flux_type .eq. 0 )then
        call llf_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_g(G,VL,VR,ix,jx)
     endif
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        call rk22(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        call step2(U,F,G,dt,dx,ix,jx)
     endif

!    GLM solver for the second half timestep
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    boundary condition
     call bc(U,ix,jx)
     t=t+dt
  enddo

1000 continue

  write(6,*) '== end =='
end program main
!-----------------------------------------------------------------------


==> Ancillary_files_20110112/2D/model.f90 <==
subroutine model(U,V,x,y,dx,ix,jx)
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
  integer :: i, j, izero, jzero
  real(8) :: B2, v2, f1

! grid in the X direction : L_x = 2 pi
!  dx = 1.d0/dble(ix-2)
  dx = ( 8.d0*atan(1.d0) ) / dble(ix-2)
!  izero=ix/2
  izero=1
  x(izero)=-dx/2
  do i=izero+1,ix
     x(i) = x(i-1)+dx
  enddo
  do i=izero-1,1,-1
     x(i) = x(i+1)-dx
  enddo

!  jzero = jx/2
  jzero = 1
  y(jzero) = -dx/2
  do j=jzero+1,jx
     y(j) = y(j-1)+dx
  enddo
  do j=jzero-1,1,-1
     y(j) = y(j+1)-dx
  enddo

  do j=1,jx
  do i=1,ix

     U(i,j,ro) = gamma**2

     V(i,j,pr) = gamma
     V(i,j,vx) = -sin(y(j))
     V(i,j,vy) = sin(x(i))
     V(i,j,vz) = 0.d0

     U(i,j,bx) = -sin(y(j))
     U(i,j,by) = sin(2*x(i))
     U(i,j,bz) = 0.d0
     U(i,j,ps) = 0.d0

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo
     
  return
end subroutine model


==> Ancillary_files_20110112/2D/output.f90 <==
subroutine output(filename,ix,jx,t,x,y,U,V)
  implicit none
  include 'param.h'
  real(8) :: x(ix), y(jx)
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: ex(ix),ey(ix),ez(ix)
  real(8) :: t
  integer :: ix, jx
  integer :: i, j
  character*256 :: filename      

  open(16,file=filename,form='unformatted')
  write(16) t
  write(16) ix
  write(16) jx
  write(16) (x(i),i=1,ix)
  write(16) (y(j),j=1,jx)
  write(16) ((U(i,j,ro),i=1,ix),j=1,jx)
  write(16) ((V(i,j,pr),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vx),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vy),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vz),i=1,ix),j=1,jx)
  write(16) ((U(i,j,bx),i=1,ix),j=1,jx)
  write(16) ((U(i,j,by),i=1,ix),j=1,jx)
  write(16) ((U(i,j,bz),i=1,ix),j=1,jx)
  write(16) ((U(i,j,ps),i=1,ix),j=1,jx)
  close(16)

  return
end subroutine output


==> Ancillary_files_20110112/2D/param.h <==
!-*- mode: f90 -*-
  real(8), parameter :: gamma = 5.d0 / 3.d0
! do not edit
  integer, parameter :: var1 = 9, var2 = 4
  integer, parameter :: mx = 1, vx = 1
  integer, parameter :: my = 2, vy = 2
  integer, parameter :: mz = 3, vz = 3
  integer, parameter :: en = 4, pr = 4
  integer, parameter :: ro = 5
  integer, parameter :: bx = 6
  integer, parameter :: by = 7
  integer, parameter :: bz = 8
  integer, parameter :: ps = 9 ! psi
! do not edit
! end


==> Ancillary_files_20110112/2D/rk21.f90 <==
subroutine rk21(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     1/2 step of TVD Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1), wk1(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = dt/dx
!  dtx = dt
!  write(6,*) dt, dx, dtx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk1(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo

  return
end subroutine rk21


==> Ancillary_files_20110112/2D/rk22.f90 <==
subroutine rk22(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     2/2 step of TVD Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1), wk1(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = dt/dx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk(i,j,k) = 0.5d0*( wk(i,j,k)+wk1(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) ) &
           )
        enddo
     enddo
  enddo
  
  return
end subroutine rk22


==> Ancillary_files_20110112/2D/set_dt.f90 <==
subroutine set_dt(U,V,vmax,dt,dx,cfl,ix,jx)
!-----------------------------------------------------------------------
!     CFL condition
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8), parameter :: dtmin = 1.0d-7
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: vmax, dt, dx, cfl

  integer :: i, j
  real(8) :: B2, f1, f2, vfx, vfy, vtmp, dttmp

  vmax = 0.d0
  dt   = 99999.d0

  do j=1,jx
  do i=1,ix

     B2  = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     f1 = gamma * V(i,j,pr)

!    fast mode in the X direction
     f2 = 4 * f1 * U(i,j,bx)**2
     vfx = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))

!    fast mode in the Y direction
     f2 = 4 * f1 * U(i,j,by)**2
     vfy = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))

!    max speed of MHD waves
     vtmp = max( dabs( V(i,j,vx) ) + vfx, dabs( V(i,j,vy) ) + vfy )
!    tmp value of dt
     dttmp = cfl * dx / vtmp

     if( dttmp .lt. dtmin ) then
        write(6,*) ' dt is too small : ', dttmp, ' < ', dtmin
        write(6,*) '     velocity is : ', vtmp
        write(6,*) i, j, U(i,j,ro), V(i,j,pr), B2
        stop
     elseif( dttmp .lt. dt ) then
        dt   = dttmp
        vmax = vtmp
     endif
     
  enddo
  enddo

  return
end subroutine set_dt


==> Ancillary_files_20110112/2D/step1.f90 <==
subroutine step1(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     1/2 step of the standard Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1), wk1(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = 0.5d0*dt/dx
!  dtx = dt
!  write(6,*) dt, dx, dtx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk1(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo

  return
end subroutine step1


==> Ancillary_files_20110112/2D/step2.f90 <==
subroutine step2(wk,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     2/2 step of the standard Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = dt/dx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo
  
  return
end subroutine step2


==> Ancillary_files_20110112/2D/u2v.f90 <==
subroutine u2v(U,V,ix,jx)
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)  ! conserved variables  [input]
  real(8) :: V(ix,jx,var2)  ! primitive variables  [output]
  integer :: ix, jx
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: f1, B2, M2
  
  f1 = gamma - 1

  do j=1,jx
  do i=1,ix

     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )  ! B**2
     M2 = dot_product( U(i,j,mx:mz), U(i,j,mx:mz) )  ! M**2
     V(i,j,vx:vz) = U(i,j,mx:mz) / U(i,j,ro)
     V(i,j,pr)    = f1 * ( U(i,j,en) - 0.5d0*(M2/U(i,j,ro)+B2) )

     if( U(i,j,ro) .le. 0 ) then
        write(6,*) 'negative density at ', i, j
        write(6,*) 'density: ',U(i,j,ro)
        stop
     endif
     if( V(i,j,pr) .le. 0 ) then
        write(6,*) 'negative pressure at ', i, j
        write(6,*) ' E: ', U(i,j,en), '  E_B: ', 0.5d0*B2, '  E_K: ', 0.5d0*(M2/U(i,j,ro))
        stop
     endif

  enddo
  enddo

  return
end subroutine u2v


==> Ancillary_files_20110112/2D/v2f.f90 <==
subroutine v2f(V,F,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to numerical flux (F)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: F(ix,jx,var1)  ! numerical flux (F) [output]
  integer :: i, is, ie
  integer :: j, js, je
  real(8) :: v2, vB, B2, f1

  f1 = gamma / ( gamma - 1 )

  do j=js,je
  do i=is,ie

     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     vB = dot_product( V(i,j,vx:vz), V(i,j,bx:bz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     F(i,j,ro) = V(i,j,ro) * V(i,j,vx)
     F(i,j,mx) = V(i,j,ro)*V(i,j,vx)*V(i,j,vx) - V(i,j,bx)*V(i,j,bx) &
          + V(i,j,pr) + 0.5d0*B2
     F(i,j,my) = V(i,j,ro)*V(i,j,vx)*V(i,j,vy) - V(i,j,bx)*V(i,j,by)
     F(i,j,mz) = V(i,j,ro)*V(i,j,vx)*V(i,j,vz) - V(i,j,bx)*V(i,j,bz)
     F(i,j,en) = ( 0.5d0*V(i,j,ro)*v2 + f1*V(i,j,pr) + B2 ) * V(i,j,vx) - vB * V(i,j,bx)
     F(i,j,bx) = 0.d0
     F(i,j,by) = V(i,j,vx)*V(i,j,by)-V(i,j,bx)*V(i,j,vy)
     F(i,j,bz) = V(i,j,vx)*V(i,j,bz)-V(i,j,bx)*V(i,j,vz)
     F(i,j,ps) = 0.d0
     
  enddo
  enddo

  return
end subroutine v2f


==> Ancillary_files_20110112/2D/v2g.f90 <==
subroutine v2g(V,G,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to numerical flux (G)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: G(ix,jx,var1)  ! numerical flux (F) [output]
  integer :: i, is, ie
  integer :: j, js, je
  real(8) :: v2, vB, B2, f1

  f1 = gamma / ( gamma - 1 )

  do j=js,je
  do i=is,ie

     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     vB = dot_product( V(i,j,vx:vz), V(i,j,bx:bz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     G(i,j,ro) = V(i,j,ro) * V(i,j,vy)
     G(i,j,mx) = V(i,j,ro)*V(i,j,vy)*V(i,j,vx) - V(i,j,by)*V(i,j,bx)
     G(i,j,my) = V(i,j,ro)*V(i,j,vy)*V(i,j,vy) - V(i,j,by)*V(i,j,by) &
          + V(i,j,pr) + 0.5d0*B2
     G(i,j,mz) = V(i,j,ro)*V(i,j,vy)*V(i,j,vz) - V(i,j,by)*V(i,j,bz)
     G(i,j,en) = ( 0.5d0*V(i,j,ro)*v2 + f1*V(i,j,pr) + B2 ) * V(i,j,vy) - vB * V(i,j,by)
     G(i,j,bx) = V(i,j,vy)*V(i,j,bx)-V(i,j,by)*V(i,j,vx)
     G(i,j,by) = 0.d0
     G(i,j,bz) = V(i,j,vy)*V(i,j,bz)-V(i,j,by)*V(i,j,vz)
     G(i,j,ps) = 0.d0
     
  enddo
  enddo

  return
end subroutine v2g


==> Ancillary_files_20110112/2D/v2u.f90 <==
subroutine v2u(V,U,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to the conserved quantities (U)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: U(ix,jx,var2)  ! subset of conserved variables (U) [output]
  integer :: ix, is, ie
  integer :: jx, js, je
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: v2, B2, f1

  f1 = 1.d0 / ( gamma - 1 )

  do j=js,je
  do i=is,ie
     
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     U(i,j,mx:mz) = V(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( V(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo

  return
end subroutine v2u


==> Ancillary_files_20110112/KH/bc.f90 <==
subroutine bc(U,ix,jx)
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)
!----------------------------------------------------------------------

! periodic BC
  U(ix,:,:) = U(   2,:,:)
  U( 1,:,:) = U(ix-1,:,:)

! top/bottom walls
  U(:,1, ro) = U(:,2, ro)
  U(:,1, mx) = U(:,2, mx)
  U(:,1, my) =-U(:,2, my)
  U(:,1, mz) = U(:,2, mz)
  U(:,1, en) = U(:,2, en)
  U(:,1, bx) = U(:,2, bx)
  U(:,1, by) =-U(:,2, by)
  U(:,1, bz) = U(:,2, bz)
  U(:,1, ps) = U(:,2, ps)

  U(:,jx,ro) = U(:,jx-1,ro)
  U(:,jx,mx) = U(:,jx-1,mx)
  U(:,jx,my) =-U(:,jx-1,my)
  U(:,jx,mz) = U(:,jx-1,mz)
  U(:,jx,en) = U(:,jx-1,en)
  U(:,jx,bx) = U(:,jx-1,bx)
  U(:,jx,by) =-U(:,jx-1,by)
  U(:,jx,bz) = U(:,jx-1,bz)
  U(:,jx,ps) = U(:,jx-1,ps)

  return
end subroutine bc


==> Ancillary_files_20110112/KH/bc_fixv_g.f90 <==
subroutine bc_fixv_g( VL,VR,ix,jx )
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states

  VL(:, 1,ro) =  VR(:,1,ro)
  VL(:, 1,vx) =  VR(:,1,vx)
  VL(:, 1,vy) = -VR(:,1,vy)
  VL(:, 1,vz) =  VR(:,1,vz)
  VL(:, 1,en) =  VR(:,1,en)
  VL(:, 1,bx) =  VR(:,1,bx)
  VL(:, 1,by) = -VR(:,1,by)
  VL(:, 1,bz) =  VR(:,1,bz)
  VL(:, 1,ps) =  VR(:,1,ps)

  VR(:,jx-1,ro) =  VL(:,jx-1,ro)
  VR(:,jx-1,vx) =  VL(:,jx-1,vx)
  VR(:,jx-1,vy) = -VL(:,jx-1,vy)
  VR(:,jx-1,vz) =  VL(:,jx-1,vz)
  VR(:,jx-1,en) =  VL(:,jx-1,en)
  VR(:,jx-1,bx) =  VL(:,jx-1,bx)
  VR(:,jx-1,by) = -VL(:,jx-1,by)
  VR(:,jx-1,bz) =  VL(:,jx-1,bz)
  VR(:,jx-1,ps) =  VL(:,jx-1,ps)

  return
end subroutine bc_fixv_g


==> Ancillary_files_20110112/KH/glm_f.f90 <==
subroutine glm_f(F,VL,VR,ch,ix,jx)
!-----------------------------------------------------------------------
!     GLM flux terms in the X direction
!-----------------------------------------------------------------------
!     This needs to be called right after LLF/HLL/HLLC/HLLD flux solver,
!     because these solvers may set F(:,:,bx) and F(:,:,ps) to zero
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  GLM solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! div cleaning wave speed
  real(8) :: ch, ch2
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
  integer :: i, j

  ch2 = ch**2

  do j=1,jx
  do i=1,ix-1

     F(i,j,bx) = 0.5d0*( VL(i,j,ps) + VR(i,j,ps) &
          - ch*( VR(i,j,bx)-VL(i,j,bx) ) )
     F(i,j,ps) = 0.5d0*( ch2*( VL(i,j,bx)+VR(i,j,bx) ) &
          - ch*( VR(i,j,ps)-VL(i,j,ps) ) )

  enddo
  enddo

  F(ix,:,bx) = 0.d0
  F(ix,:,ps) = 0.d0

  return
end subroutine glm_f


==> Ancillary_files_20110112/KH/glm_g.f90 <==
subroutine glm_g(G,VL,VR,ch,ix,jx)
!-----------------------------------------------------------------------
!     GLM flux terms in the Y direction
!-----------------------------------------------------------------------
!     This needs to be called right after LLF/HLL/HLLC/HLLD flux solver,
!     because these solvers may set G(:,:,by) and G(:,:,ps) to zero
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  GLM solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! div cleaning wave speed
  real(8) :: ch, ch2
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
  integer :: i, j

  ch2 = ch**2

  do j=1,jx-1
  do i=1,ix

     G(i,j,by) = 0.5d0*( VL(i,j,ps) + VR(i,j,ps) &
          - ch*( VR(i,j,by)-VL(i,j,by) ) )
     G(i,j,ps) = 0.5d0*( ch2*( VL(i,j,by)+VR(i,j,by) ) &
          - ch*( VR(i,j,ps)-VL(i,j,ps) ) )

  enddo
  enddo

  G(:,jx,by) = 0.d0
  G(:,jx,ps) = 0.d0

  return
end subroutine glm_g


==> Ancillary_files_20110112/KH/glm_ss.f90 <==
subroutine glm_ss(U,ch,dt,ix,jx)
!-----------------------------------------------------------------------
!     GLM source term solver
!-----------------------------------------------------------------------
! *** caution ***
! The 1/2 timestep may be used for the 2nd order time-marching: i.e.,
!   call glm_ss(U,ch,0.5d0*dt,ix,jx)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
! The ratio of the hyperbolic and parabolic effects
!   c_r = ( c_p**2 / c_h ) ~ 0.18
! Ref: Dedner et al. (2002)  p.657, p.661
  real(8), parameter :: cr = 0.2d0
!-----------------------------------------------------------------------
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: ch, dt         ! div cleaning wave speed and the timestep
!-----------------------------------------------------------------------
  real(8) :: f1 = 1.d0

  f1 = exp( -dt*ch/cr )
  U(:,:,ps) = f1 * U(:,:,ps)

  return
end subroutine glm_ss


==> Ancillary_files_20110112/KH/hll_f.f90 <==
subroutine hll_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLL solver in the X direction
!-----------------------------------------------------------------------
!     2010/09/18  S. Zenitani  HLL solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
!    F = F(*)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        F(i,j,mx:en) = f1*( aR*FL(i,j,mx:en) - aL*FR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        F(i,j,ro:bz) = f1*( aR*FL(i,j,ro:bz) - aL*FR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine hll_f


==> Ancillary_files_20110112/KH/hll_g.f90 <==
subroutine hll_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLL solver in the Y direction
!-----------------------------------------------------------------------
!     2010/09/18  S. Zenitani  HLL solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    G = G(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)
!    G = G(*)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        G(i,j,mx:en) = f1*( aR*GL(i,j,mx:en) - aL*GR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        G(i,j,ro:bz) = f1*( aR*GL(i,j,ro:bz) - aL*GR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine hll_g


==> Ancillary_files_20110112/KH/hllc_f.f90 <==
subroutine hllc_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLC-G solver in the X direction
!       Ref: K. F. Gurski, SIAM J. Sci. Comput., 25, 2165 (2004)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8) :: vB, B2, f1, f2
  real(8) :: aL, aR, a, aM
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: U_tmp(var1), ro_hll, pt_tmp

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    entropy wave
     aM = ( &
          ( (aR-VR(i,j,vx))*VR(i,j,ro)*VR(i,j,vx) - ptR ) - &
          ( (aL-VL(i,j,vx))*VL(i,j,ro)*VL(i,j,vx) - ptL ) &
          ) / ( (aR-VR(i,j,vx))*VR(i,j,ro) - (aL-VL(i,j,vx))*VL(i,j,ro) )

     if ( aL .gt. aM .or. aR .lt. aM ) then
        write(6,*) 'error', aL, aM, aR
        write(6,*) ' fast mode: ', vfL, vfR
        stop
     endif

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
!    F = F(HLLC)
     else
        a = 1.d0 / ( aR - aL )

        U_tmp(my) = a*( aR*UR(i,j,my) - aL*UL(i,j,my) - FR(i,j,my) + FL(i,j,my) ) ! ( ro*vy )_HLL
        U_tmp(mz) = a*( aR*UR(i,j,mz) - aL*UL(i,j,mz) - FR(i,j,mz) + FL(i,j,mz) ) ! ( ro*vz )_HLL
        ro_hll    = a*( aR*VR(i,j,ro) - aL*VL(i,j,ro) - FR(i,j,ro) + FL(i,j,ro) )
        U_tmp(by) = a*( aR*VR(i,j,by) - aL*VL(i,j,by) - FR(i,j,by) + FL(i,j,by) ) ! By_hll
        U_tmp(bz) = a*( aR*VR(i,j,bz) - aL*VL(i,j,bz) - FR(i,j,bz) + FL(i,j,bz) ) ! Bz_hll

!       F = F(L*)
        if ( aM .ge. 0 ) then
           vB        = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
           U_tmp(ro) = VL(i,j,ro) * ( aL - VL(i,j,vx) ) / ( aL - aM )
           pt_tmp    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vx) ) * ( aM - VL(i,j,vx) )
           U_tmp(en) = ( ( aL - VL(i,j,vx) )*UL(i,j,en) - ptL*VL(i,j,vx) + pt_tmp * aM + &
                U_tmp(bx)*( vB - aM*U_tmp(bx) - (U_tmp(my)*U_tmp(by)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aL - aM )
           U_tmp(mx) = U_tmp(ro) * aM
           U_tmp(my) = U_tmp(my) * U_tmp(ro) / ro_hll
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           F(i,j,mx:en) = aL *( U_tmp(mx:en) - UL(i,j,mx:en) ) + FL(i,j,mx:en)
           F(i,j,ro) = aL *( U_tmp(ro) - VL(i,j,ro) ) + FL(i,j,ro)
           F(i,j,by) = aL *( U_tmp(by) - VL(i,j,by) ) + FL(i,j,by)
           F(i,j,bz) = aL *( U_tmp(bz) - VL(i,j,bz) ) + FL(i,j,bz)
!       F = F(R*)
        else
           vB        = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
           U_tmp(ro) = VR(i,j,ro) * ( aR - VR(i,j,vx) ) / ( aR - aM )
           pt_tmp    = ptR + VR(i,j,ro) * ( aR - VR(i,j,vx) ) * ( aM - VR(i,j,vx) )
           U_tmp(en) = ( ( aR - VR(i,j,vx) )*UR(i,j,en) - ptR*VR(i,j,vx) + pt_tmp * aM + &
                U_tmp(bx)*( vB - aM*U_tmp(bx) - (U_tmp(my)*U_tmp(by)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aR - aM )
           U_tmp(mx) = U_tmp(ro) * aM
           U_tmp(my) = U_tmp(my) * U_tmp(ro) / ro_hll
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           F(i,j,mx:en) = aR *( U_tmp(mx:en) - UR(i,j,mx:en) ) + FR(i,j,mx:en)
           F(i,j,ro) = aR *( U_tmp(ro) - VR(i,j,ro) ) + FR(i,j,ro)
           F(i,j,by) = aR *( U_tmp(by) - VR(i,j,by) ) + FR(i,j,by)
           F(i,j,bz) = aR *( U_tmp(bz) - VR(i,j,bz) ) + FR(i,j,bz)
        endif

     endif

  enddo
  enddo

  return
end subroutine hllc_f


==> Ancillary_files_20110112/KH/hllc_g.f90 <==
subroutine hllc_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLC-G solver in the Y direction
!       Ref: K. F. Gurski, SIAM J. Sci. Comput., 25, 2165 (2004)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8) :: vB, B2, f1, f2
  real(8) :: aL, aR, a, aM
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: U_tmp(var1), ro_hll, pt_tmp

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    entropy wave
     aM = ( &
          ( (aR-VR(i,j,vy))*VR(i,j,ro)*VR(i,j,vy) - ptR ) - &
          ( (aL-VL(i,j,vy))*VL(i,j,ro)*VL(i,j,vy) - ptL ) &
          ) / ( (aR-VR(i,j,vy))*VR(i,j,ro) - (aL-VL(i,j,vy))*VL(i,j,ro) )

     if ( aL .gt. aM .or. aR .lt. aM ) then
        write(6,*) 'error', aL, aM, aR
        write(6,*) ' fast mode: ', vfL, vfR
        stop
     endif


!    G = G(L)
     if ( aL .gt. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .lt. 0 ) then
        G(i,j,:) = GR(i,j,:)
!    G = G(HLLC)
     else
        a = 1.d0 / ( aR - aL )

        U_tmp(mx) = a*( aR*UR(i,j,mx) - aL*UL(i,j,mx) - GR(i,j,mx) + GL(i,j,mx) ) ! ( ro*vx )_HLL
        U_tmp(mz) = a*( aR*UR(i,j,mz) - aL*UL(i,j,mz) - GR(i,j,mz) + GL(i,j,mz) ) ! ( ro*vz )_HLL
        ro_hll    = a*( aR*VR(i,j,ro) - aL*VL(i,j,ro) - GR(i,j,ro) + GL(i,j,ro) )
        U_tmp(bx) = a*( aR*VR(i,j,bx) - aL*VL(i,j,bx) - GR(i,j,bx) + GL(i,j,bx) ) ! Bx_hll
        U_tmp(bz) = a*( aR*VR(i,j,bz) - aL*VL(i,j,bz) - GR(i,j,bz) + GL(i,j,bz) ) ! Bz_hll

!       G = G(L*)
        if ( aM .ge. 0 ) then
           vB        = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
           U_tmp(ro) = VL(i,j,ro) * ( aL - VL(i,j,vy) ) / ( aL - aM )
           pt_tmp    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vy) ) * ( aM - VL(i,j,vy) )
           U_tmp(en) = ( ( aL - VL(i,j,vy) )*UL(i,j,en) - ptL*VL(i,j,vy) + pt_tmp * aM + &
                VL(i,j,by)*( vB - aM*VL(i,j,by) - (U_tmp(mx)*U_tmp(bx)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aL - aM )
           U_tmp(mx) = U_tmp(mx) * U_tmp(ro) / ro_hll
           U_tmp(my) = U_tmp(ro) * aM
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           G(i,j,mx:en) = aL *( U_tmp(mx:en) - UL(i,j,mx:en) ) + GL(i,j,mx:en)
           G(i,j,ro) = aL *( U_tmp(ro) - VL(i,j,ro) ) + GL(i,j,ro)
           G(i,j,bx) = aL *( U_tmp(bx) - VL(i,j,bx) ) + GL(i,j,bx)
           G(i,j,bz) = aL *( U_tmp(bz) - VL(i,j,bz) ) + GL(i,j,bz)

!       G = G(R*)
        else
           vB        = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
           U_tmp(ro) = VR(i,j,ro) * ( aR - VR(i,j,vy) ) / ( aR - aM )
           pt_tmp    = ptR + VR(i,j,ro) * ( aR - VR(i,j,vy) ) * ( aM - VR(i,j,vy) )
           U_tmp(en) = ( ( aR - VR(i,j,vy) )*UR(i,j,en) - ptR*VR(i,j,vy) + pt_tmp * aM + &
                VR(i,j,by)*( vB - aM*VR(i,j,by) - (U_tmp(mx)*U_tmp(bx)+U_tmp(mz)*U_tmp(bz))/ro_hll ) ) /  ( aR - aM )
           U_tmp(mx) = U_tmp(mx) * U_tmp(ro) / ro_hll
           U_tmp(my) = U_tmp(ro) * aM
           U_tmp(mz) = U_tmp(mz) * U_tmp(ro) / ro_hll
           G(i,j,mx:en) = aR *( U_tmp(mx:en) - UR(i,j,mx:en) ) + GR(i,j,mx:en)
           G(i,j,ro) = aR *( U_tmp(ro) - VR(i,j,ro) ) + GR(i,j,ro)
           G(i,j,bx) = aR *( U_tmp(bx) - VR(i,j,bx) ) + GR(i,j,bx)
           G(i,j,bz) = aR *( U_tmp(bz) - VR(i,j,bz) ) + GR(i,j,bz)

        endif

     endif

  enddo
  enddo

  return
end subroutine hllc_g


==> Ancillary_files_20110112/KH/hlld_f.f90 <==
subroutine hlld_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLD flux solver in the X direction
!       Ref: T. Miyoshi, K. Kusano, J. Comput. Phys., 208, 315 (2005)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!     2010/05/12  S. Zenitani  HLLD solver
!     2010/09/18  S. Zenitani  fixed some bugs
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8), parameter :: hllg_factor = 1.001   ! threshold to switch to HLLC-G

  real(8) :: B2, f1, f2
  real(8) :: aL, aL1, aM, aR1, aR, aVL, aVR, vBL, vBR
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: UL1(var1), UR1(var1), U2(var1), U_hll(var1), pt
  real(8) :: ro_L1, ro_R1, vy_L1, vy_R1, vz_L1, vz_R1, vy_2, vz_2
  real(8) :: ro_Ls, ro_Rs
!-----------------------------------------------------------------------

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode, total pressure, v dot B
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2
     vBL = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode, total pressure, v dot B
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2
     vBR = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)

!    HLLC/HLLD flux
     else

!       HLL state
        f1 = 1.d0 / ( aR - aL )
        U_hll(mx:en) = f1*( aR*UR(i,j,mx:en) - aL*UL(i,j,mx:en) - FR(i,j,mx:en) + FL(i,j,mx:en) )
        U_hll(ro:bz) = f1*( aR*VR(i,j,ro:bz) - aL*VL(i,j,ro:bz) - FR(i,j,ro:bz) + FL(i,j,ro:bz) )

!       entropy wave
        aM = U_hll(mx) / U_hll(ro)
        
!       Can we mathematically prove this?
        if ( aL .gt. aM .or. aR .lt. aM ) then
           write(6,*) 'error', aL, aM, aR
           write(6,*) ' fast mode: ', vfL, vfR
           stop
        endif

!       Total pressure
        pt    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vx) ) * ( aM - VL(i,j,vx) )
        ro_L1 = VL(i,j,ro) * ( aL - VL(i,j,vx) ) / ( aL - aM ) ! ro(L*)
        ro_R1 = VR(i,j,ro) * ( aR - VR(i,j,vx) ) / ( aR - aM ) ! ro(R*)

!       For logical consistency, we employ Bx_hll as B_x in the intermediate states
        aVL = dabs( U_hll(bx) )/sqrt( ro_L1 )  ! Alfven wave (L)
        aVR = dabs( U_hll(bx) )/sqrt( ro_R1 )  ! Alfven wave (R)

! ========== revert to HLLC-G ==========
!       When SR*(SL*) --> SR(SL), we switch to a HLLC solver.
!       In these limits, the HLLD denominator  rho_L (SL-uL)(SL-SM) - B_x^2,
!       which can be written as  rho_L* (SL+SL*-2SM) (SL-SL*), becomes zero.
!       Since the two HLLC states L* and R* are relevant to L** and R** in HLLD,
!       we should employ HLLC-G method for logical consistency:
!       i.e.:  vy_L* = vy_R* (HLLC-G)  <==>  vy_L** = vy_R** (HLLD).
        if ( ( aL .ge. ( aM - hllg_factor*aVL ) ) .or. &
             ( ( aM + hllg_factor*aVR ) .ge. aR ) ) then

           vy_2 = U_hll(my) / U_hll(ro) ! vy_HLL
           vz_2 = U_hll(mz) / U_hll(ro) ! vz_HLL

!          F = F(L*)
           if ( aM .ge. 0 ) then
              
              U2(en) = ( ( aL-VL(i,j,vx) )*UL(i,j,en) - ptL*VL(i,j,vx) + pt*aM + &
                   U_hll(bx)*( vBL - aM*U_hll(bx) - vy_2*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aL - aM )
              U2(mx) = ro_L1 * aM
              U2(my) = ro_L1 * vy_2
              U2(mz) = ro_L1 * vz_2

              F(i,j,mx:en) = aL *( U2(mx:en) - UL(i,j,mx:en) ) + FL(i,j,mx:en)
              F(i,j,ro)    = aL *( ro_L1     - VL(i,j,ro)    ) + FL(i,j,ro)
              F(i,j,bx:bz) = aL *( U_hll(bx:bz) - VL(i,j,bx:bz) ) + FL(i,j,bx:bz)

!          F = F(R*)
           else
              
              U2(en) = ( ( aR-VR(i,j,vx) )*UR(i,j,en) - ptR*VR(i,j,vx) + pt*aM + &
                   U_hll(bx)*( vBR - aM*U_hll(bx) - vy_2*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aR - aM )
              U2(mx) = ro_R1 * aM
              U2(my) = ro_R1 * vy_2
              U2(mz) = ro_R1 * vz_2

              F(i,j,mx:en) = aR *( U2(mx:en) - UR(i,j,mx:en) ) + FR(i,j,mx:en)
              F(i,j,ro)    = aR *( ro_R1     - VR(i,j,ro)    ) + FR(i,j,ro)
              F(i,j,bx:bz) = aR *( U_hll(bx:bz) - VR(i,j,bx:bz) ) + FR(i,j,bx:bz)

           endif

! ========== HLLD flux ==========
        else

!          Intermediate state (L*)
           f1 = 1.d0 / ( VL(i,j,ro)*(aL-VL(i,j,vx))*(aL-aM) - U_hll(bx)**2 ) ! HLLD denominator
           UL1(bx) = U_hll(bx)
           UL1(by) = VL(i,j,by) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vx))**2 - U_hll(bx)**2 )
           UL1(bz) = VL(i,j,bz) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vx))**2 - U_hll(bx)**2 )
           vy_L1   = VL(i,j,vy) - f1 * U_hll(bx)*VL(i,j,by)*(aM-VL(i,j,vx))
           vz_L1   = VL(i,j,vz) - f1 * U_hll(bx)*VL(i,j,bz)*(aM-VL(i,j,vx))
           
           UL1(ro) = ro_L1
           UL1(en) = ( ( aL-VL(i,j,vx) )*UL(i,j,en) - ptL*VL(i,j,vx) + pt*aM + &
                U_hll(bx)*( vBL - aM*U_hll(bx) - vy_L1*UL1(by) - vz_L1*UL1(bz)) ) / ( aL - aM )
           UL1(mx) = ro_L1 * aM
           UL1(my) = ro_L1 * vy_L1
           UL1(mz) = ro_L1 * vz_L1

!          Intermediate state (R*)
           f1 = 1.d0 / ( VR(i,j,ro)*(aR-VR(i,j,vx))*(aR-aM) - U_hll(bx)**2 ) ! HLLD denominator
           UR1(bx) = U_hll(bx)
           UR1(by) = VR(i,j,by) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vx))**2 - U_hll(bx)**2 )
           UR1(bz) = VR(i,j,bz) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vx))**2 - U_hll(bx)**2 )
           vy_R1   = VR(i,j,vy) - f1 * U_hll(bx)*VR(i,j,by)*(aM-VR(i,j,vx))
           vz_R1   = VR(i,j,vz) - f1 * U_hll(bx)*VR(i,j,bz)*(aM-VR(i,j,vx))
           
           UR1(ro) = ro_R1
           UR1(en) = ( ( aR-VR(i,j,vx) )*UR(i,j,en) - ptR*VR(i,j,vx) + pt*aM + &
                U_hll(bx)*( vBR - aM*U_hll(bx) - vy_R1*UR1(by) - vz_R1*UR1(bz)) ) / ( aR - aM )
           UR1(mx) = ro_R1 * aM
           UR1(my) = ro_R1 * vy_R1
           UR1(mz) = ro_R1 * vz_R1
           
!          rotational waves
           aL1 = aM - aVL
           aR1 = aM + aVR

!          F = F(L*)
           if( aL1 .ge. 0 ) then

              F(i,j,mx:en) = aL *( UL1(mx:en) - UL(i,j,mx:en) ) + FL(i,j,mx:en)
              F(i,j,ro)    = aL *( UL1(ro)    - VL(i,j,ro)    ) + FL(i,j,ro)
              F(i,j,bx:bz) = aL *( UL1(bx:bz) - VL(i,j,bx:bz) ) + FL(i,j,bx:bz)

!          F = F(R*)
           elseif( aR1 .le. 0 ) then

              F(i,j,mx:en) = aR *( UR1(mx:en) - UR(i,j,mx:en) ) + FR(i,j,mx:en)
              F(i,j,ro)    = aR *( UR1(ro)    - VR(i,j,ro)    ) + FR(i,j,ro)
              F(i,j,bx:bz) = aR *( UR1(bx:bz) - VR(i,j,bx:bz) ) + FR(i,j,bx:bz)

!          Centeral states are tricky
!          Question: can we really rule out U_hll(bx) == 0 ?
           else

              ro_Ls = sqrt( ro_L1 )  ! sqrt(ro(L*))
              ro_Rs = sqrt( ro_R1 )  ! sqrt(ro(R*))
              f1    = 1.d0 / ( ro_Ls + ro_Rs )
              f2    = dsign( 1.d0, U_hll(bx) )
              vy_2   = f1 * ( ro_Ls*vy_L1 + ro_Rs*vy_R1 + ( UR1(by)-UL1(by) )*f2 )
              vz_2   = f1 * ( ro_Ls*vz_L1 + ro_Rs*vz_R1 + ( UR1(bz)-UL1(bz) )*f2 )
              U2(bx) = U_hll(bx)
              U2(by) = f1 * ( ro_Ls*UR1(by) + ro_Rs*UL1(by) + ro_Ls*ro_Rs*( vy_R1-vy_L1 )*f2 )
              U2(bz) = f1 * ( ro_Ls*UR1(bz) + ro_Rs*UL1(bz) + ro_Ls*ro_Rs*( vz_R1-vz_L1 )*f2 )

!             F = F(L**)
              if( aM .ge. 0 ) then

                 U2(ro) = ro_L1
                 U2(en) = UL1(en) - ro_Ls * ( vy_L1*UL1(by) + vz_L1*UL1(bz) &
                      - vy_2*U2(by) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_L1 * aM
                 U2(my) = ro_L1 * vy_2
                 U2(mz) = ro_L1 * vz_2

                 F(i,j,mx:en) = aL1*U2(mx:en) - (aL1-aL)*UL1(mx:en) - aL*UL(i,j,mx:en) + FL(i,j,mx:en)
                 F(i,j,ro)    = aL1*U2(ro)    - (aL1-aL)*UL1(ro)    - aL*VL(i,j,ro)    + FL(i,j,ro)
                 F(i,j,bx:bz) = aL1*U2(bx:bz) - (aL1-aL)*UL1(bx:bz) - aL*VL(i,j,bx:bz) + FL(i,j,bx:bz)

!             F = F(R**)
              else

                 U2(ro) = ro_R1
                 U2(en) = UR1(en) + ro_Rs * ( vy_R1*UR1(by) + vz_R1*UR1(bz) &
                      - vy_2*U2(by) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_R1 * aM
                 U2(my) = ro_R1 * vy_2
                 U2(mz) = ro_R1 * vz_2

                 F(i,j,mx:en) = aR1*U2(mx:en) - (aR1-aR)*UR1(mx:en) - aR*UR(i,j,mx:en) + FR(i,j,mx:en)
                 F(i,j,ro)    = aR1*U2(ro)    - (aR1-aR)*UR1(ro)    - aR*VR(i,j,ro)    + FR(i,j,ro)
                 F(i,j,bx:bz) = aR1*U2(bx:bz) - (aR1-aR)*UR1(bx:bz) - aR*VR(i,j,bx:bz) + FR(i,j,bx:bz)

              endif

           endif

        endif

     endif

  enddo
  enddo

  return
end subroutine hlld_f


==> Ancillary_files_20110112/KH/hlld_g.f90 <==
subroutine hlld_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     HLLD flux solver in the Y direction
!       Ref: T. Miyoshi, K. Kusano, J. Comput. Phys., 208, 315 (2005)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!     2010/05/13  S. Zenitani  HLLD solver
!     2010/09/18  S. Zenitani  fixed some bugs
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8), parameter :: hllg_factor = 1.001   ! threshold to switch to HLLC-G

  real(8) :: B2, f1, f2
  real(8) :: aL, aL1, aM, aR1, aR, aVL, aVR, vBL, vBR
  real(8) :: vfL, vfR
  real(8) :: ptL, ptR
  real(8) :: UL1(var1), UR1(var1), U2(var1), U_hll(var1), pt
  real(8) :: ro_L1, ro_R1, vx_L1, vx_R1, vz_L1, vz_R1, vx_2, vz_2
  real(8) :: ro_Ls, ro_Rs
!-----------------------------------------------------------------------

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode, total pressure, v dot B
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     ptL = VL(i,j,pr) + 0.5d0*B2
     vBL = dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode, total pressure, v dot B
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     ptR = VR(i,j,pr) + 0.5d0*B2
     vBR = dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    G = G(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)

!    HLLC/HLLD flux
     else

!       HLL state
        f1 = 1.d0 / ( aR - aL )
        U_hll(mx:en) = f1*( aR*UR(i,j,mx:en) - aL*UL(i,j,mx:en) - GR(i,j,mx:en) + GL(i,j,mx:en) )
        U_hll(ro:bz) = f1*( aR*VR(i,j,ro:bz) - aL*VL(i,j,ro:bz) - GR(i,j,ro:bz) + GL(i,j,ro:bz) )

!       entropy wave
        aM = U_hll(my) / U_hll(ro)

!       Can we mathematically prove this?
        if ( aL .gt. aM .or. aR .lt. aM ) then
           write(6,*) 'error', aL, aM, aR
           write(6,*) ' fast mode: ', vfL, vfR
           stop
        endif

!       Total pressure
        pt    = ptL + VL(i,j,ro) * ( aL - VL(i,j,vy) ) * ( aM - VL(i,j,vy) )
        ro_L1 = VL(i,j,ro) * ( aL - VL(i,j,vy) ) / ( aL - aM ) ! ro(L*)
        ro_R1 = VR(i,j,ro) * ( aR - VR(i,j,vy) ) / ( aR - aM ) ! ro(R*)

!       For logical consistency, we employ By_hll as B_y in the intermediate states
        aVL = dabs( U_hll(by) )/sqrt( ro_L1 )  ! Alfven wave (L)
        aVR = dabs( U_hll(by) )/sqrt( ro_R1 )  ! Alfven wave (R)

! ========== revert to HLLC-G ==========
        if ( ( aL .ge. ( aM - hllg_factor*aVL ) ) .or. &
             ( ( aM + hllg_factor*aVR ) .ge. aR ) ) then

           vx_2 = U_hll(mx) / U_hll(ro) ! vx_HLL
           vz_2 = U_hll(mz) / U_hll(ro) ! vz_HLL

!          G = G(L*)
           if ( aM .ge. 0 ) then
              
              U2(en) = ( ( aL-VL(i,j,vy) )*UL(i,j,en) - ptL*VL(i,j,vy) + pt*aM + &
                   U_hll(by)*( vBL - vx_2*U_hll(bx) - aM*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aL - aM )
              U2(mx) = ro_L1 * vx_2
              U2(my) = ro_L1 * aM
              U2(mz) = ro_L1 * vz_2

              G(i,j,mx:en) = aL *( U2(mx:en) - UL(i,j,mx:en) ) + GL(i,j,mx:en)
              G(i,j,ro)    = aL *( ro_L1     - VL(i,j,ro)    ) + GL(i,j,ro)
              G(i,j,bx:bz) = aL *( U_hll(bx:bz) - VL(i,j,bx:bz) ) + GL(i,j,bx:bz)

!          G = G(R*)
           else
              
              U2(en) = ( ( aR-VR(i,j,vy) )*UR(i,j,en) - ptR*VR(i,j,vy) + pt*aM + &
                   U_hll(by)*( vBR - vx_2*U_hll(bx) - aM*U_hll(by) - vz_2*U_hll(bz) ) ) / ( aR - aM )
              U2(mx) = ro_R1 * vx_2
              U2(my) = ro_R1 * aM
              U2(mz) = ro_R1 * vz_2

              G(i,j,mx:en) = aR *( U2(mx:en) - UR(i,j,mx:en) ) + GR(i,j,mx:en)
              G(i,j,ro)    = aR *( ro_R1     - VR(i,j,ro)    ) + GR(i,j,ro)
              G(i,j,bx:bz) = aR *( U_hll(bx:bz) - VR(i,j,bx:bz) ) + GR(i,j,bx:bz)

           endif

! ========== HLLD flux ==========
        else

!          Intermediate state (L*)
           f1 = 1.d0 / ( VL(i,j,ro)*(aL-VL(i,j,vy))*(aL-aM) - U_hll(by)**2 )
           UL1(bx) = VL(i,j,bx) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vy))**2 - U_hll(by)**2 )
           UL1(by) = U_hll(by)
           UL1(bz) = VL(i,j,bz) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vy))**2 - U_hll(by)**2 )
           vx_L1   = VL(i,j,vx) - f1 * U_hll(by)*VL(i,j,bx)*(aM-VL(i,j,vy))
           vz_L1   = VL(i,j,vz) - f1 * U_hll(by)*VL(i,j,bz)*(aM-VL(i,j,vy))
           
           UL1(ro) = ro_L1
           UL1(en) = ( ( aL-VL(i,j,vy) )*UL(i,j,en) - ptL*VL(i,j,vy) + pt*aM + &
                U_hll(by)*( vBL - vx_L1*UL1(bx) - aM*U_hll(by) - vz_L1*UL1(bz)) ) / ( aL - aM )
           UL1(mx) = ro_L1 * vx_L1
           UL1(my) = ro_L1 * aM
           UL1(mz) = ro_L1 * vz_L1

!          Intermediate state (R*)
           f1 = 1.d0 / ( VR(i,j,ro)*(aR-VR(i,j,vy))*(aR-aM) - U_hll(by)**2 )
           UR1(bx) = VR(i,j,bx) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vy))**2 - U_hll(by)**2 )
           UR1(by) = U_hll(by)
           UR1(bz) = VR(i,j,bz) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vy))**2 - U_hll(by)**2 )
           vx_R1   = VR(i,j,vx) - f1 * U_hll(by)*VR(i,j,bx)*(aM-VR(i,j,vy))
           vz_R1   = VR(i,j,vz) - f1 * U_hll(by)*VR(i,j,bz)*(aM-VR(i,j,vy))
           
           UR1(ro) = ro_R1
           UR1(en) = ( ( aR-VR(i,j,vy) )*UR(i,j,en) - ptR*VR(i,j,vy) + pt*aM + &
                U_hll(by)*( vBR - vx_R1*UR1(bx) - aM*U_hll(by) - vz_R1*UR1(bz)) ) / ( aR - aM )
           UR1(mx) = ro_R1 * vx_R1
           UR1(my) = ro_R1 * aM
           UR1(mz) = ro_R1 * vz_R1
           
!          rotational waves
           aL1 = aM - aVL
           aR1 = aM + aVR

!          G = G(L*)
           if( aL1 .ge. 0 ) then

              G(i,j,mx:en) = aL *( UL1(mx:en) - UL(i,j,mx:en) ) + GL(i,j,mx:en)
              G(i,j,ro)    = aL *( UL1(ro)    - VL(i,j,ro)    ) + GL(i,j,ro)
              G(i,j,bx:bz) = aL *( UL1(bx:bz) - VL(i,j,bx:bz) ) + GL(i,j,bx:bz)

!          G = G(R*)
           elseif( aR1 .le. 0 ) then

              G(i,j,mx:en) = aR *( UR1(mx:en) - UR(i,j,mx:en) ) + GR(i,j,mx:en)
              G(i,j,ro)    = aR *( UR1(ro)    - VR(i,j,ro) )    + GR(i,j,ro)
              G(i,j,bx:bz) = aR *( UR1(bx:bz) - VR(i,j,bx:bz) ) + GR(i,j,bx:bz)

!          Centeral states are tricky
!          Question: can we really rule out U_hll(by) == 0 ?
           else

              ro_Ls = sqrt( ro_L1 )  ! sqrt(ro(L*))
              ro_Rs = sqrt( ro_R1 )  ! sqrt(ro(R*))
              f1    = 1.d0 / ( ro_Ls + ro_Rs )
              f2    = dsign( 1.d0, U_hll(by) )
              vx_2   = f1 * ( ro_Ls*vx_L1 + ro_Rs*vx_R1 + ( UR1(bx)-UL1(bx) )*f2 )
              vz_2   = f1 * ( ro_Ls*vz_L1 + ro_Rs*vz_R1 + ( UR1(bz)-UL1(bz) )*f2 )
              U2(bx) = f1 * ( ro_Ls*UR1(bx) + ro_Rs*UL1(bx) + ro_Ls*ro_Rs*( vx_R1-vx_L1 )*f2 )
              U2(by) = U_hll(by)
              U2(bz) = f1 * ( ro_Ls*UR1(bz) + ro_Rs*UL1(bz) + ro_Ls*ro_Rs*( vz_R1-vz_L1 )*f2 )

!             G = G(L**)
              if( aM .ge. 0 ) then

                 U2(ro) = ro_L1
                 U2(en) = UL1(en) - ro_Ls * ( vx_L1*UL1(bx) + vz_L1*UL1(bz) &
                      - vx_2*U2(bx) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_L1 * vx_2
                 U2(my) = ro_L1 * aM
                 U2(mz) = ro_L1 * vz_2

                 G(i,j,mx:en) = aL1*U2(mx:en) - (aL1-aL)*UL1(mx:en) - aL*UL(i,j,mx:en) + GL(i,j,mx:en)
                 G(i,j,ro)    = aL1*U2(ro)    - (aL1-aL)*UL1(ro)    - aL*VL(i,j,ro)    + GL(i,j,ro)
                 G(i,j,bx:bz) = aL1*U2(bx:bz) - (aL1-aL)*UL1(bx:bz) - aL*VL(i,j,bx:bz) + GL(i,j,bx:bz)

!             G = G(R**)
              else

                 U2(ro) = ro_R1
                 U2(en) = UR1(en) + ro_Rs * ( vx_R1*UR1(bx) + vz_R1*UR1(bz) &
                      - vx_2*U2(bx) - vz_2*U2(bz) ) * f2
                 U2(mx) = ro_R1 * vx_2
                 U2(my) = ro_R1 * aM
                 U2(mz) = ro_R1 * vz_2

                 G(i,j,mx:en) = aR1*U2(mx:en) - (aR1-aR)*UR1(mx:en) - aR*UR(i,j,mx:en) + GR(i,j,mx:en)
                 G(i,j,ro)    = aR1*U2(ro)    - (aR1-aR)*UR1(ro)    - aR*VR(i,j,ro)    + GR(i,j,ro)
                 G(i,j,bx:bz) = aR1*U2(bx:bz) - (aR1-aR)*UR1(bx:bz) - aR*VR(i,j,bx:bz) + GR(i,j,bx:bz)

              endif

           endif

        endif

     endif

  enddo
  enddo

  return
end subroutine hlld_g


==> Ancillary_files_20110112/KH/limiter_f.f90 <==
subroutine limiter_f(wk,wL,wR,ix,jx,type)
!-----------------------------------------------------------------------
!     Slope limiters
!-----------------------------------------------------------------------
!     2010/01/22  S. Zenitani  2nd order limiters (minmod, MC)
!     2010/05/14  S. Zenitani  added van Leer limiter
!-----------------------------------------------------------------------
  implicit none
  integer :: ix, jx
  real(8) :: wk(ix,jx)             ! work array (input)
  real(8) :: wL(ix,jx), wR(ix,jx)  ! interpolated values (output)
  integer :: type            ! 0 (flat), 1 (minmod), 2 (MC), 3 (van Leer)
  integer :: i, j
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad

! 1st order
  if( type .eq. 0 ) then
     do j=1,jx
        do i=1,ix-1
           wL(i,j) = wk(i,j)
           wR(i,j) = wk(i+1,j)
        enddo
     enddo

! 2nd order
! minmod limiter
  elseif( type .eq. 1 ) then

     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =     ( wk(i,j)  -wk(i-1,j))
           gB =     ( wk(i+1,j)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(gA,gB)
              else
                 grad = max(gA,gB)
              endif
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
         
! 2nd order
! Monotonized central-difference (MC) limitter
  elseif( type .eq. 2 ) then
     
     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =       ( wk(i,j)  -wk(i-1,j))
           gB =       ( wk(i+1,j)-wk(i,j)  )
           gC = 0.5d0*( wk(i+1,j)-wk(i-1,j))
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(2*gA,2*gB,gC)
              else
                 grad = max(2*gA,2*gB,gC)
              endif
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
     
! 2nd order
! van Leer limiter
  elseif( type .eq. 3 ) then

     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =     ( wk(i,j)  -wk(i-1,j))
           gB =     ( wk(i+1,j)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              grad = 2*gA*gB / ( gA + gB )
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
         
  else
     write(6,*) 'unknown limiter type'
     stop
     
  endif
  
  return
end subroutine limiter_f


==> Ancillary_files_20110112/KH/limiter_g.f90 <==
subroutine limiter_g(wk,wD,wU,ix,jx,type)
!-----------------------------------------------------------------------
!     Slope limiters
!-----------------------------------------------------------------------
!     2010/01/22  S. Zenitani  2nd order limiters (minmod, MC)
!     2010/05/14  S. Zenitani  added van Leer limiter
!-----------------------------------------------------------------------
  implicit none
  integer :: ix, jx
  real(8) :: wk(ix,jx)             ! work array (input)
  real(8) :: wD(ix,jx), wU(ix,jx)  ! interpolated values (output)
  integer :: type            ! 0 (flat), 1 (minmod), 2 (MC), 3 (van Leer)
  integer :: i, j
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad

! 1st order
  if( type .eq. 0 ) then
     do j=1,jx-1
        wD(:,j) = wk(:,j)
        wU(:,j) = wk(:,j+1)
     enddo

! 2nd order
! minmod limiter
  elseif( type .eq. 1 ) then

     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =     ( wk(i,j)  -wk(i,j-1))
           gB =     ( wk(i,j+1)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(gA,gB)
              else
                 grad = max(gA,gB)
              endif
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo
         
! 2nd order
! Monotonized central-difference (MC) limitter
  elseif( type .eq. 2 ) then
     
     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =       ( wk(i,j)  -wk(i,j-1))
           gB =       ( wk(i,j+1)-wk(i,j)  )
           gC = 0.5d0*( wk(i,j+1)-wk(i,j-1))
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(2*gA,2*gB,gC)
              else
                 grad = max(2*gA,2*gB,gC)
              endif
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo
     
! 2nd order
! van Leer limiter
  elseif( type .eq. 3 ) then

     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =     ( wk(i,j)  -wk(i,j-1))
           gB =     ( wk(i,j+1)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              grad = 2*gA*gB / ( gA + gB )
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo

  else
     write(6,*) 'unknown limiter type'
     stop
     
  endif
  
  return
end subroutine limiter_g


==> Ancillary_files_20110112/KH/llf_f.f90 <==
subroutine llf_f(F,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     Local Lax-Friedrich (Rusanov) solver in the X direction
!-----------------------------------------------------------------------
!     2010/05/13  S. Zenitani  LLF solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  F(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Local Lax Friedrich
     aR = max( dabs(VL(i,j,vx))+vfL, dabs(VR(i,j,vx))+vfR )
     aL = -aR

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
!    F = F(LLF)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        F(i,j,mx:en) = f1*( aR*FL(i,j,mx:en) - aL*FR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        F(i,j,ro:bz) = f1*( aR*FL(i,j,ro:bz) - aL*FR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine llf_f


==> Ancillary_files_20110112/KH/llf_g.f90 <==
subroutine llf_g(G,VL,VR,ix,jx)
!-----------------------------------------------------------------------
!     Local Lax-Friedrich (Rusanov) solver in the Y direction
!-----------------------------------------------------------------------
!     2010/05/13  S. Zenitani  LLF solver
!     2010/09/18  S. Zenitani  fixed some bugs
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  G(:,:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Local Lax Friedrich
     aR = max( dabs(VL(i,j,vy))+vfL, dabs(VR(i,j,vy))+vfR )
     aL = -aR

!    G = G(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    G = G(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)
!    G = G(LLF)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        G(i,j,mx:en) = f1*( aR*GL(i,j,mx:en) - aL*GR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        G(i,j,ro:bz) = f1*( aR*GL(i,j,ro:bz) - aL*GR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine llf_g


==> Ancillary_files_20110112/KH/main.f90 <==
program main
!-----------------------------------------------------------------------
!     Open MHD  Riemann solver (serial version)
!-----------------------------------------------------------------------
!     2010/09/27  S. Zenitani  K-H instability
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer, parameter :: version = 20100927   ! version number
  integer, parameter :: ix = 322
  integer, parameter :: jx = 402
  integer, parameter :: loop_max = 200000
  real(8), parameter :: tend  = 20.0d0
  real(8), parameter :: dtout =  1.0d0 ! output interval
  real(8), parameter :: cfl   =  0.4d0 ! time step
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer)
  integer, parameter :: lm_type   = 1
! Numerical flux (0: LLF, 1: HLL, 2: HLLC, 3: HLLD)
  integer, parameter :: flux_type = 3
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
!-----------------------------------------------------------------------
! See also model.f90
!-----------------------------------------------------------------------
  integer :: k
  integer :: n_output
  real(8) :: t, dt, tout
  real(8) :: ch
  character*256 :: filename
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! conserved variables: medium state (U*)
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1), G(ix,jx,var1)   ! numerical flux (F,G)
!-----------------------------------------------------------------------

  t    =  0.d0
  dt   =  0.d0
  call model(U,V,x,y,dx,ix,jx)
  call bc(U,ix,jx)
  call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
  tout = -dt/3.d0
  n_output =  0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  write(6,*) '[Params]'
  write(6,998) dt, dtout, ix, jx
998 format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5, i5 )
  write(6,*) '== start =='

!-----------------------------------------------------------------------
  do k=1,loop_max

     write(6,*) ' t = ', t
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. tout ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) n_output
990     format ('data/field-',i5.5,'.dat')
        call output(filename,ix,jx,t,x,y,U,V)
        n_output = n_output + 1
        tout     = tout + dtout
     endif
!    [ end? ]
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        goto 1000
     endif
     if ( t .ge. tend ) then
        goto 1000
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
!    GLM solver for the first half timestep
!    This should be done after set_dt()
!     write(6,*) 'U --> SS'
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VL/VR for periodic bc (F)
     VR(ix-1,:,:) = VR(1,:,:)
     VL(1,:,:)    = VL(ix-1,:,:)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     if( flux_type .eq. 0 )then
        call llf_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_f(F,VL,VR,ix,jx)
     endif
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VL/VR for wall bc (G)
     call bc_fixv_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     if( flux_type .eq. 0 )then
        call llf_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_g(G,VL,VR,ix,jx)
     endif
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        call rk21(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        call step1(U,U1,F,G,dt,dx,ix,jx)
     endif
!    boundary condition
     call bc(U1,ix,jx)
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VL/VR for periodic bc (F)
     VR(ix-1,:,:) = VR(1,:,:)
     VL(1,:,:)    = VL(ix-1,:,:)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     if( flux_type .eq. 0 )then
        call llf_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_f(F,VL,VR,ix,jx)
     endif        
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VL/VR for wall bc (G)
     call bc_fixv_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     if( flux_type .eq. 0 )then
        call llf_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_g(G,VL,VR,ix,jx)
     endif
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        call rk22(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        call step2(U,F,G,dt,dx,ix,jx)
     endif

!    GLM solver for the second half timestep
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    boundary condition
     call bc(U,ix,jx)
     t=t+dt
  enddo
!-----------------------------------------------------------------------

1000 continue

  write(6,*) '== end =='
end program main
!-----------------------------------------------------------------------


==> Ancillary_files_20110112/KH/mainp.f90 <==
program main
!-----------------------------------------------------------------------
!     Open MHD  Riemann solver (parallel version)
!-----------------------------------------------------------------------
!     2010/09/27  S. Zenitani  K-H instability
!     2010/09/27  S. Zenitani  K-H instability (MPI version)
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h' ! for MPI
  include 'param.h'
  integer, parameter :: version = 20100927   ! version number
  integer, parameter :: ix =  62
  integer, parameter :: jx = 602
  integer, parameter :: loop_max = 200000
  real(8), parameter :: cfl   =   0.4d0 ! time step
  real(8), parameter :: tend  = 100.0d0
  real(8), parameter :: dtout =   5.0d0 ! output interval
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer)
  integer, parameter :: lm_type   = 2
! Numerical flux (0: LLF, 1: HLL, 2: HLLC, 3: HLLD)
  integer, parameter :: flux_type = 3
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
!-----------------------------------------------------------------------
! See also modelp.f90
!-----------------------------------------------------------------------
  integer :: k
  integer :: n_output
  real(8) :: t, dt, tout, dtg
  real(8) :: ch, chg
  character*256 :: filename
  integer :: merr, myrank, npe          ! for MPI
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! conserved variables: medium state (U*)
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1), G(ix,jx,var1)   ! numerical flux (F,G)
!-----------------------------------------------------------------------

!-----------------------------------------------------------------------
! for MPI
  call mpi_init(merr)
  call mpi_comm_size(mpi_comm_world,npe   ,merr)
  call mpi_comm_rank(mpi_comm_world,myrank,merr)
!-----------------------------------------------------------------------

  t    =  0.d0
  dt   =  0.d0
  call modelp(U,V,x,y,dx,ix,jx,myrank,npe)
!    boundary conditions
  call mpibc(U,ix,jx,myrank,npe)
  call set_dt(U,V,ch,dt,dx,cfl,ix,jx)

  call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
       mpi_min,mpi_comm_world,merr)
  call mpi_allreduce(ch,chg,1,mpi_double_precision, &
       mpi_max,mpi_comm_world,merr)
  call mpi_barrier(mpi_comm_world,merr)
  dt = dtg
  ch = chg
  tout = -dt/3.d0
  n_output = 0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  if( myrank.eq.0 ) then
     write(6,*) '[Params]'
     write(6,998) dt, dtout, ix, jx
998  format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5, i5 )
     write(6,*) '== start =='
  endif
  call mpi_barrier(mpi_comm_world,merr)

!-----------------------------------------------------------------------
  do k=1,loop_max

     if( myrank.eq.0 ) then
        write(6,*) ' t = ', t
     endif
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. tout ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) myrank, n_output
        call output(filename,ix,jx,t,x,y,U,V)
        n_output = n_output + 1
        tout     = tout + dtout
     endif
!    [ end? ]
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        goto 1000
     endif
     if ( t .ge. tend ) then
        goto 1000
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
     call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
          mpi_min,mpi_comm_world,merr)
     call mpi_allreduce(ch,chg,1,mpi_double_precision, &
          mpi_max,mpi_comm_world,merr)
     dt = dtg
     ch = chg

!    GLM solver for the first half timestep
!    This should be done after set_dt()
!     write(6,*) 'U --> SS'
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!     write(6,*) 'fix VL/VR at MPI boundary'
     call mpi_fixv_f(VL,VR,ix,jx,myrank,npe)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     if( flux_type .eq. 0 )then
        call llf_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_f(F,VL,VR,ix,jx)
     endif
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VR/VL for wall bc (G)
     call bc_fixv_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     if( flux_type .eq. 0 )then
        call llf_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_g(G,VL,VR,ix,jx)
     endif
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        call rk21(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        call step1(U,U1,F,G,dt,dx,ix,jx)
     endif
!    boundary conditions
     call mpibc(U1,ix,jx,myrank,npe)
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!     write(6,*) 'fix VL, VR at MPI boundary'
     call mpi_fixv_f(VL,VR,ix,jx,myrank,npe)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     if( flux_type .eq. 0 )then
        call llf_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_f(F,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_f(F,VL,VR,ix,jx)
     endif        
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix VR/VL for wall bc (G)
     call bc_fixv_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     if( flux_type .eq. 0 )then
        call llf_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 1 )then
        call hll_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 2 )then
        call hllc_g(G,VL,VR,ix,jx)
     elseif( flux_type .eq. 3 )then
        call hlld_g(G,VL,VR,ix,jx)
     endif
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        call rk22(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        call step2(U,F,G,dt,dx,ix,jx)
     endif

!    GLM solver for the second half timestep
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    boundary conditions
     call mpibc(U,ix,jx,myrank,npe)
     t=t+dt
  enddo
!-----------------------------------------------------------------------

1000 continue

  call mpi_finalize(merr)

  write(6,*) '== end =='

990 format ('data/field-',i3.3,'-',i5.5,'.dat')
!991 format ('data/field-',i3.3,'-',i5.5,'.dat.restart')

end program main
!-----------------------------------------------------------------------


==> Ancillary_files_20110112/KH/model.f90 <==
subroutine model(U,V,x,y,dx,ix,jx)
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
! ---------------------------------------------------
  real(8), parameter :: Lx    = 16.d0
  real(8), parameter :: alpha = 0.2d0
! ---------------------------------------------------
  real(8), parameter :: pi2   = 8.d0 * atan(1.d0)
  integer :: i, j, izero, jzero
  real(8) :: B2, v2, f1

! ---------------------------------------------------
! grid
  dx = Lx / dble(ix-2)
  izero=ix/2
  x(izero)=-dx/2
  do i=izero+1,ix
     x(i) = x(i-1)+dx
  enddo
  do i=izero-1,1,-1
     x(i) = x(i+1)-dx
  enddo

  jzero = jx/2
  y(jzero) = -dx/2
  do j=jzero+1,jx
     y(j) = y(j-1)+dx
  enddo
  do j=jzero-1,1,-1
     y(j) = y(j+1)-dx
  enddo
! ---------------------------------------------------

  do j=1,jx
  do i=1,ix

     U(i,j,ro) = 0.5d0 * ( (1.d0+alpha) + (1.d0-alpha)*tanh(y(j)) )
     V(i,j,pr) = 0.15d0
     V(i,j,vx) = -0.5d0 * tanh(y(j))
     V(i,j,vy) = 0.1d0 * sin( pi2*x(i) / Lx ) / cosh(y(j))**2
     V(i,j,vz) = 0.d0

     U(i,j,bx) = 0.d0
     U(i,j,by) = 0.d0
     U(i,j,bz) = 1.d0
     U(i,j,ps) = 0.d0

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo

  return
end subroutine model


==> Ancillary_files_20110112/KH/modelp.f90 <==
subroutine modelp(U,V,x,y,dx,ix,jx,myrank,npe)
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
  integer :: myrank, npe    ! for MPI
  real(8) :: tmpx(npe*(ix-2)+2)  ! for MPI
! ---------------------------------------------------
  real(8), parameter :: Lx    = 16.d0
  real(8), parameter :: alpha = 0.2d0
! ---------------------------------------------------
  real(8), parameter :: pi2   = 8.d0 * atan(1.d0)
  integer :: i, j, izero, jzero
  real(8) :: B2, v2, f1

! ---------------------------------------------------
! grid
  dx = Lx / dble( npe*(ix-2) )
  izero = 1
!  izero = (npe*(ix-2))/2+1
  tmpx(izero) = -dx/2
  do i=izero+1,npe*(ix-2)+2
     tmpx(i) = tmpx(i-1) + dx
  enddo
  do i=izero-1,1,-1
     tmpx(i) = tmpx(i+1) - dx
  enddo
  do i=1,ix
     x(i) = tmpx(myrank*(ix-2) + i)
  enddo

  jzero = jx/2
  y(jzero) = -dx/2
  do j=jzero+1,jx
     y(j) = y(j-1)+dx
  enddo
  do j=jzero-1,1,-1
     y(j) = y(j+1)-dx
  enddo
! ---------------------------------------------------

  do j=1,jx
  do i=1,ix

     U(i,j,ro) = 0.5d0 * ( (1.d0+alpha) + (1.d0-alpha)*tanh(y(j)) )
     V(i,j,pr) = 0.15d0
     V(i,j,vx) = -0.5d0 * tanh(y(j))
     V(i,j,vy) = 0.1d0 * sin( pi2*x(i) / Lx ) / cosh(y(j))**2
     V(i,j,vz) = 0.d0

     U(i,j,bx) = 0.d0
     U(i,j,by) = 0.d0
     U(i,j,bz) = 1.d0
     U(i,j,ps) = 0.d0

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo

  return
end subroutine modelp


==> Ancillary_files_20110112/KH/mpi_fixv_f.f90 <==
subroutine mpi_fixv_f(VL,VR,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     2010/01/27  S. Zenitani   MPI ex for HLL
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h'
  include 'param.h'
  integer :: ix, jx, myrank, npe
! left flux (VL) [input]
  real(8) :: VL(ix,jx,var1)
! right flux (VR) [input]
  real(8) :: VR(ix,jx,var1)

  integer :: mstatus(mpi_status_size)
  integer :: mmx, merr, mright, mleft
  real(8) :: bufsnd(jx,var1), bufrcv(jx,var1)

  mmx = jx*var1

!----------------------------------------------------------------------
!  from PE(myrank) to PE(myrank-1) for new da(ix)
!----------------------------------------------------------------------

  mright=  myrank+1
  mleft =  myrank-1
  if (myrank.eq.(npe-1)) mright  = 0
  if (myrank.eq.0      ) mleft   = npe-1

  bufsnd(:,:)=VR(1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mleft ,0, &
       bufrcv,mmx,mpi_double_precision,mright,0, &
       mpi_comm_world,mstatus,merr)
      
  VR(ix-1,:,:)=bufrcv(:,:)

!----------------------------------------------------------------------
!  from PE(myrank) to PE(myrank+1) for new da(1)
!----------------------------------------------------------------------

  mright=  myrank+1
  mleft =  myrank-1
  if (myrank.eq.(npe-1)) mright  = 0
  if (myrank.eq.0      ) mleft   = npe-1

  bufsnd(:,:)=VL(ix-1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mright,1, &
       bufrcv,mmx,mpi_double_precision,mleft ,1, &
       mpi_comm_world,mstatus,merr)

  VL(1,:,:)=bufrcv(:,:)
!  call mpi_barrier(mpi_comm_world,merr)

  return
end subroutine mpi_fixv_f


==> Ancillary_files_20110112/KH/mpibc.f90 <==
subroutine mpibc(U,ix,jx,myrank,npe)
  implicit none
  include 'mpif.h'
  include 'param.h'
  integer :: ix, jx, myrank, npe
  real(8) :: U(ix,jx,var1)
  integer :: mstatus(mpi_status_size)
  integer :: mmx, merr, mright, mleft
  real(8) :: bufsnd(jx,var1), bufrcv(jx,var1)

  mmx = jx*var1

!----------------------------------------------------------------------
!  leftward transfer :  PE(myrank-1)  <---  PE(myrank)
!----------------------------------------------------------------------

  mright = myrank+1
  mleft  = myrank-1
  if (myrank.eq.(npe-1))  mright  = 0
  if (myrank.eq.0      )  mleft   = npe-1

  bufsnd(:,:) = U(2,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mleft ,0, &
       bufrcv,mmx,mpi_double_precision,mright,0, &
       mpi_comm_world,mstatus,merr)
      
  U(ix,:,:) = bufrcv(:,:)

!----------------------------------------------------------------------
!  rightward transfer :  PE(myrank)  --->  PE(myrank+1)
!----------------------------------------------------------------------

  mright = myrank+1
  mleft  = myrank-1
  if (myrank.eq.(npe-1))  mright  = 0
  if (myrank.eq.0      )  mleft   = npe-1

  bufsnd(:,:) = U(ix-1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mright,1, &
       bufrcv,mmx,mpi_double_precision,mleft ,1, &
       mpi_comm_world,mstatus,merr)

  U(1,:,:) = bufrcv(:,:)

!----------------------------------------------------------------------
!  top/bottom walls
!----------------------------------------------------------------------

  U(:,1, ro) = U(:,2, ro)
  U(:,1, mx) = U(:,2, mx)
  U(:,1, my) =-U(:,2, my)
  U(:,1, mz) = U(:,2, mz)
  U(:,1, en) = U(:,2, en)
  U(:,1, bx) = U(:,2, bx)
  U(:,1, by) =-U(:,2, by)
  U(:,1, bz) = U(:,2, bz)
  U(:,1, ps) = U(:,2, ps)

  U(:,jx,ro) = U(:,jx-1,ro)
  U(:,jx,mx) = U(:,jx-1,mx)
  U(:,jx,my) =-U(:,jx-1,my)
  U(:,jx,mz) = U(:,jx-1,mz)
  U(:,jx,en) = U(:,jx-1,en)
  U(:,jx,bx) = U(:,jx-1,bx)
  U(:,jx,by) =-U(:,jx-1,by)
  U(:,jx,bz) = U(:,jx-1,bz)
  U(:,jx,ps) = U(:,jx-1,ps)

  return
end subroutine mpibc


==> Ancillary_files_20110112/KH/output.f90 <==
subroutine output(filename,ix,jx,t,x,y,U,V)
  implicit none
  include 'param.h'
  real(8) :: x(ix), y(jx)
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: ex(ix),ey(ix),ez(ix)
  real(8) :: t
  integer :: ix, jx
  integer :: i, j
  character*256 :: filename      

  open(16,file=filename,form='unformatted')
  write(16) t
  write(16) ix
  write(16) jx
  write(16) (x(i),i=1,ix)
  write(16) (y(j),j=1,jx)
  write(16) ((U(i,j,ro),i=1,ix),j=1,jx)
  write(16) ((V(i,j,pr),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vx),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vy),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vz),i=1,ix),j=1,jx)
  write(16) ((U(i,j,bx),i=1,ix),j=1,jx)
  write(16) ((U(i,j,by),i=1,ix),j=1,jx)
  write(16) ((U(i,j,bz),i=1,ix),j=1,jx)
  write(16) ((U(i,j,ps),i=1,ix),j=1,jx)
  close(16)

  return
end subroutine output


==> Ancillary_files_20110112/KH/param.h <==
!-*- mode: f90 -*-
  real(8), parameter :: gamma = 5.d0 / 3.d0
! do not edit
  integer, parameter :: var1 = 9, var2 = 4
  integer, parameter :: mx = 1, vx = 1
  integer, parameter :: my = 2, vy = 2
  integer, parameter :: mz = 3, vz = 3
  integer, parameter :: en = 4, pr = 4
  integer, parameter :: ro = 5
  integer, parameter :: bx = 6
  integer, parameter :: by = 7
  integer, parameter :: bz = 8
  integer, parameter :: ps = 9 ! psi
! do not edit
! end


==> Ancillary_files_20110112/KH/rk21.f90 <==
subroutine rk21(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     1/2 step of TVD Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1), wk1(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = dt/dx
!  dtx = dt
!  write(6,*) dt, dx, dtx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk1(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo

  return
end subroutine rk21


==> Ancillary_files_20110112/KH/rk22.f90 <==
subroutine rk22(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     2/2 step of TVD Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1), wk1(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = dt/dx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk(i,j,k) = 0.5d0*( wk(i,j,k)+wk1(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) ) &
           )
        enddo
     enddo
  enddo
  
  return
end subroutine rk22


==> Ancillary_files_20110112/KH/set_dt.f90 <==
subroutine set_dt(U,V,vmax,dt,dx,cfl,ix,jx)
!-----------------------------------------------------------------------
!     CFL condition
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8), parameter :: dtmin = 1.0d-7
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: vmax, dt, dx, cfl

  integer :: i, j
  real(8) :: B2, f1, f2, vfx, vfy, vtmp, dttmp

  vmax = 0.d0
  dt   = 99999.d0

  do j=1,jx
  do i=1,ix

     B2  = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     f1 = gamma * V(i,j,pr)

!    fast mode in the X direction
     f2 = 4 * f1 * U(i,j,bx)**2
     vfx = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))

!    fast mode in the Y direction
     f2 = 4 * f1 * U(i,j,by)**2
     vfy = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))

!    max speed of MHD waves
     vtmp = max( dabs( V(i,j,vx) ) + vfx, dabs( V(i,j,vy) ) + vfy )
!    tmp value of dt
     dttmp = cfl * dx / vtmp

     if( dttmp .lt. dtmin ) then
        write(6,*) ' dt is too small : ', dttmp, ' < ', dtmin
        write(6,*) '     velocity is : ', vtmp
        write(6,*) i, j, U(i,j,ro), V(i,j,pr), B2
        stop
     elseif( dttmp .lt. dt ) then
        dt   = dttmp
        vmax = vtmp
     endif
     
  enddo
  enddo

  return
end subroutine set_dt


==> Ancillary_files_20110112/KH/step1.f90 <==
subroutine step1(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     1/2 step of the standard Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1), wk1(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = 0.5d0*dt/dx
!  dtx = dt
!  write(6,*) dt, dx, dtx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk1(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo

  return
end subroutine step1


==> Ancillary_files_20110112/KH/step2.f90 <==
subroutine step2(wk,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     2/2 step of the standard Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = dt/dx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo
  
  return
end subroutine step2


==> Ancillary_files_20110112/KH/u2v.f90 <==
subroutine u2v(U,V,ix,jx)
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)  ! conserved variables  [input]
  real(8) :: V(ix,jx,var2)  ! primitive variables  [output]
  integer :: ix, jx
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: f1, B2, M2
  
  f1 = gamma - 1

  do j=1,jx
  do i=1,ix

     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )  ! B**2
     M2 = dot_product( U(i,j,mx:mz), U(i,j,mx:mz) )  ! M**2
     V(i,j,vx:vz) = U(i,j,mx:mz) / U(i,j,ro)
     V(i,j,pr)    = f1 * ( U(i,j,en) - 0.5d0*(M2/U(i,j,ro)+B2) )

     if( U(i,j,ro) .le. 0 ) then
        write(6,*) 'negative density at ', i, j
        write(6,*) 'density: ',U(i,j,ro)
        stop
     endif
     if( V(i,j,pr) .le. 0 ) then
        write(6,*) 'negative pressure at ', i, j
        write(6,*) ' E: ', U(i,j,en), '  E_B: ', 0.5d0*B2, '  E_K: ', 0.5d0*(M2/U(i,j,ro))
        stop
     endif

  enddo
  enddo

  return
end subroutine u2v


==> Ancillary_files_20110112/KH/v2f.f90 <==
subroutine v2f(V,F,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to numerical flux (F)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: F(ix,jx,var1)  ! numerical flux (F) [output]
  integer :: i, is, ie
  integer :: j, js, je
  real(8) :: v2, vB, B2, f1

  f1 = gamma / ( gamma - 1 )

  do j=js,je
  do i=is,ie

     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     vB = dot_product( V(i,j,vx:vz), V(i,j,bx:bz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     F(i,j,ro) = V(i,j,ro) * V(i,j,vx)
     F(i,j,mx) = V(i,j,ro)*V(i,j,vx)*V(i,j,vx) - V(i,j,bx)*V(i,j,bx) &
          + V(i,j,pr) + 0.5d0*B2
     F(i,j,my) = V(i,j,ro)*V(i,j,vx)*V(i,j,vy) - V(i,j,bx)*V(i,j,by)
     F(i,j,mz) = V(i,j,ro)*V(i,j,vx)*V(i,j,vz) - V(i,j,bx)*V(i,j,bz)
     F(i,j,en) = ( 0.5d0*V(i,j,ro)*v2 + f1*V(i,j,pr) + B2 ) * V(i,j,vx) - vB * V(i,j,bx)
     F(i,j,bx) = 0.d0
     F(i,j,by) = V(i,j,vx)*V(i,j,by)-V(i,j,bx)*V(i,j,vy)
     F(i,j,bz) = V(i,j,vx)*V(i,j,bz)-V(i,j,bx)*V(i,j,vz)
     F(i,j,ps) = 0.d0
     
  enddo
  enddo

  return
end subroutine v2f


==> Ancillary_files_20110112/KH/v2g.f90 <==
subroutine v2g(V,G,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to numerical flux (G)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: G(ix,jx,var1)  ! numerical flux (F) [output]
  integer :: i, is, ie
  integer :: j, js, je
  real(8) :: v2, vB, B2, f1

  f1 = gamma / ( gamma - 1 )

  do j=js,je
  do i=is,ie

     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     vB = dot_product( V(i,j,vx:vz), V(i,j,bx:bz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     G(i,j,ro) = V(i,j,ro) * V(i,j,vy)
     G(i,j,mx) = V(i,j,ro)*V(i,j,vy)*V(i,j,vx) - V(i,j,by)*V(i,j,bx)
     G(i,j,my) = V(i,j,ro)*V(i,j,vy)*V(i,j,vy) - V(i,j,by)*V(i,j,by) &
          + V(i,j,pr) + 0.5d0*B2
     G(i,j,mz) = V(i,j,ro)*V(i,j,vy)*V(i,j,vz) - V(i,j,by)*V(i,j,bz)
     G(i,j,en) = ( 0.5d0*V(i,j,ro)*v2 + f1*V(i,j,pr) + B2 ) * V(i,j,vy) - vB * V(i,j,by)
     G(i,j,bx) = V(i,j,vy)*V(i,j,bx)-V(i,j,by)*V(i,j,vx)
     G(i,j,by) = 0.d0
     G(i,j,bz) = V(i,j,vy)*V(i,j,bz)-V(i,j,by)*V(i,j,vz)
     G(i,j,ps) = 0.d0
     
  enddo
  enddo

  return
end subroutine v2g


==> Ancillary_files_20110112/KH/v2u.f90 <==
subroutine v2u(V,U,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to the conserved quantities (U)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: U(ix,jx,var2)  ! subset of conserved variables (U) [output]
  integer :: ix, is, ie
  integer :: jx, js, je
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: v2, B2, f1

  f1 = 1.d0 / ( gamma - 1 )

  do j=js,je
  do i=is,ie
     
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     U(i,j,mx:mz) = V(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( V(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo

  return
end subroutine v2u


==> Ancillary_files_20110112/RX/bc.f90 <==
subroutine bc(U,ix,jx)
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)
!----------------------------------------------------------------------

! left/right
!  U(ix,:,:) = U(2,:,:)
!  U(1,:,:)  = U(ix-1,:,:)
  U(1,:,:)  = U(2,:,:)
  U(ix,:,:) = U(ix-1,:,:)

! top/bottom (lazy BC)
  U(:, 1,:)  =  U(:,   2,:)
  U(:,jx,:)  =  U(:,jx-1,:)
  U(:, 1,my) = -U(:,   2,my)
  U(:,jx,my) = -U(:,jx-1,my)
  U(:, 1,by) = -U(:,   2,by) 
  U(:,jx,by) = -U(:,jx-1,by) 

  return
end subroutine bc


==> Ancillary_files_20110112/RX/bc_fixv_g.f90 <==
subroutine bc_fixv_g( VL,VR,ix,jx )
!-----------------------------------------------------------------------
!     BC fixes for VL/VR in the Y direction for parallel run 1 (mainp)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states

  VL(:, 1,ro) =  VR(:,1,ro)
  VL(:, 1,vx) =  VR(:,1,vx)
  VL(:, 1,vy) = -VR(:,1,vy)
  VL(:, 1,vz) =  VR(:,1,vz)
  VL(:, 1,en) =  VR(:,1,en)
  VL(:, 1,bx) =  VR(:,1,bx)
  VL(:, 1,by) = -VR(:,1,by)
  VL(:, 1,bz) =  VR(:,1,bz)
  VL(:, 1,ps) =  VR(:,1,ps)

  VR(:,jx-1,ro) =  VL(:,jx-1,ro)
  VR(:,jx-1,vx) =  VL(:,jx-1,vx)
  VR(:,jx-1,vy) = -VL(:,jx-1,vy)
  VR(:,jx-1,vz) =  VL(:,jx-1,vz)
  VR(:,jx-1,en) =  VL(:,jx-1,en)
  VR(:,jx-1,bx) =  VL(:,jx-1,bx)
  VR(:,jx-1,by) = -VL(:,jx-1,by)
  VR(:,jx-1,bz) =  VL(:,jx-1,bz)
  VR(:,jx-1,ps) =  VL(:,jx-1,ps)

  return
end subroutine bc_fixv_g


==> Ancillary_files_20110112/RX/bc_fixv_g2.f90 <==
subroutine bc_fixv_g2( VL,VR,ix,jx )
!-----------------------------------------------------------------------
!     BC fixes for VL/VR in the Y direction for parallel run 2 (mainp2)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states

  VL(:, 1,ro) =  VR(:,1,ro)
  VL(:, 1,vx) =  VR(:,1,vx)
  VL(:, 1,vy) = -VR(:,1,vy)
  VL(:, 1,vz) =  VR(:,1,vz)
  VL(:, 1,en) =  VR(:,1,en)
  VL(:, 1,bx) = -VR(:,1,bx)
  VL(:, 1,by) =  VR(:,1,by)
  VL(:, 1,bz) =  VR(:,1,bz)
  VL(:, 1,ps) = -VR(:,1,ps)

! conductive wall
  VR(:,jx-1,ro) =  VL(:,jx-1,ro)
  VR(:,jx-1,vx) =  VL(:,jx-1,vx)
  VR(:,jx-1,vy) = -VL(:,jx-1,vy)
  VR(:,jx-1,vz) =  VL(:,jx-1,vz)
  VR(:,jx-1,en) =  VL(:,jx-1,en)
  VR(:,jx-1,bx) =  VL(:,jx-1,bx)
  VR(:,jx-1,by) = -VL(:,jx-1,by)
  VR(:,jx-1,bz) =  VL(:,jx-1,bz)
  VR(:,jx-1,ps) =  VL(:,jx-1,ps)

  return
end subroutine bc_fixv_g2


==> Ancillary_files_20110112/RX/glm_f.f90 <==
subroutine glm_f(F,VL,VR,ch,ix,jx)
!-----------------------------------------------------------------------
!     GLM flux terms in the X direction
!-----------------------------------------------------------------------
!     This needs to be called right after LLF/HLL/HLLC/HLLD flux solver,
!     because these solvers may set F(:,:,bx) and F(:,:,ps) to zero
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  GLM solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! div cleaning wave speed
  real(8) :: ch, ch2
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
  integer :: i, j

  ch2 = ch**2

  do j=1,jx
  do i=1,ix-1

     F(i,j,bx) = 0.5d0*( VL(i,j,ps) + VR(i,j,ps) &
          - ch*( VR(i,j,bx)-VL(i,j,bx) ) )
     F(i,j,ps) = 0.5d0*( ch2*( VL(i,j,bx)+VR(i,j,bx) ) &
          - ch*( VR(i,j,ps)-VL(i,j,ps) ) )

  enddo
  enddo

  F(ix,:,bx) = 0.d0
  F(ix,:,ps) = 0.d0

  return
end subroutine glm_f


==> Ancillary_files_20110112/RX/glm_g.f90 <==
subroutine glm_g(G,VL,VR,ch,ix,jx)
!-----------------------------------------------------------------------
!     GLM flux terms in the Y direction
!-----------------------------------------------------------------------
!     This needs to be called right after LLF/HLL/HLLC/HLLD flux solver,
!     because these solvers may set G(:,:,by) and G(:,:,ps) to zero
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  GLM solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
! div cleaning wave speed
  real(8) :: ch, ch2
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
  integer :: i, j

  ch2 = ch**2

  do j=1,jx-1
  do i=1,ix

     G(i,j,by) = 0.5d0*( VL(i,j,ps) + VR(i,j,ps) &
          - ch*( VR(i,j,by)-VL(i,j,by) ) )
     G(i,j,ps) = 0.5d0*( ch2*( VL(i,j,by)+VR(i,j,by) ) &
          - ch*( VR(i,j,ps)-VL(i,j,ps) ) )

  enddo
  enddo

  G(:,jx,by) = 0.d0
  G(:,jx,ps) = 0.d0

  return
end subroutine glm_g


==> Ancillary_files_20110112/RX/glm_ss.f90 <==
subroutine glm_ss(U,ch,dt,ix,jx)
!-----------------------------------------------------------------------
!     GLM source term solver
!-----------------------------------------------------------------------
! *** caution ***
! The 1/2 timestep may be used for the 2nd order time-marching: i.e.,
!   call glm_ss(U,ch,0.5d0*dt,ix,jx)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
! The ratio of the hyperbolic and parabolic effects
!   c_r = ( c_p**2 / c_h ) ~ 0.18
! Ref: Dedner et al. (2002)  p.657, p.661
  real(8), parameter :: cr = 0.2d0
!-----------------------------------------------------------------------
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: ch, dt         ! div cleaning wave speed and the timestep
!-----------------------------------------------------------------------
  real(8) :: f1 = 1.d0

  f1 = exp( -dt*ch/cr )
  U(:,:,ps) = f1 * U(:,:,ps)

  return
end subroutine glm_ss


==> Ancillary_files_20110112/RX/hll_resistive_f.f90 <==
subroutine hll_resistive_f(F,U,VL,VR,EtS,dx,ix,jx)
!-----------------------------------------------------------------------
!     Resistive HLL solver in the X direction
!-----------------------------------------------------------------------
!     2010/09/23  S. Zenitani  resistive HLL solver
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: dx
! numerical flux (F) [output]
  real(8) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! conserved variables (U) [input]
  real(8) :: U(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (FL & FR local)
  real(8) :: FL(ix,jx,var1), FR(ix,jx,var1)
! electric current, magnetic fields, and resistivity at the cell surface
! J and B are local, while EtS comes from the input
  real(8) :: JyS(ix,jx), JzS(ix,jx), EtS(ix,jx)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  F(:,:,:) = 0.d0
  JyS(:,:) = 0.d0
  JzS(:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix-1,jx,1,jx)
  call v2f(VL,FL,ix,1,ix-1,jx,1,jx)
  call v2u(VR,UR,ix,1,ix-1,jx,1,jx)
  call v2f(VR,FR,ix,1,ix-1,jx,1,jx)

! surface current (Toro+ 2008, JCP)
  f1 = 1.d0 / dx
  do j=2,jx-1
  do i=1,ix-1
!     JxS(i,j) = 0.25d0*f1*( U(i,j+1,bz)+U(i+1,j+1,bz)-U(i,j-1,bz)-U(i+1,j-1,bz) )
     JyS(i,j) =       -f1*( U(i+1,j,bz)-U(i,j,bz) )
     JzS(i,j) = f1*( U(i+1,j,by)-U(i,j,by) ) &
          - 0.25d0*f1*( U(i,j+1,bx)+U(i+1,j+1,bx)-U(i,j-1,bx)-U(i+1,j-1,bx) )
  enddo
  enddo

! resistive fix to FL, and FR
! Caution: J is surface value
!          B is taken from the left (VL) or the right state (VR)
  do j=1,jx
  do i=1,ix-1
     FL(i,j,en) = FL(i,j,en) + EtS(i,j) * ( JyS(i,j)*VL(i,j,bz) - JzS(i,j)*VL(i,j,by) )
     FL(i,j,by) = FL(i,j,by) - EtS(i,j) * JzS(i,j)
     FL(i,j,bz) = FL(i,j,bz) + EtS(i,j) * JyS(i,j)
     FR(i,j,en) = FR(i,j,en) + EtS(i,j) * ( JyS(i,j)*VR(i,j,bz) - JzS(i,j)*VR(i,j,by) )
     FR(i,j,by) = FR(i,j,by) - EtS(i,j) * JzS(i,j)
     FR(i,j,bz) = FR(i,j,bz) + EtS(i,j) * JyS(i,j)
  enddo
  enddo

  do j=1,jx
  do i=1,ix-1

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,bx)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,bx)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vx) - vfL, VR(i,j,vx) - vfR )
!     aR = max( VL(i,j,vx) + vfL, VR(i,j,vx) + vfR )
     aL = min( VL(i,j,vx), VR(i,j,vx) ) - max( vfL, vfR )
     aR = max( VL(i,j,vx), VR(i,j,vx) ) + max( vfL, vfR )

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(i,j,:)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        F(i,j,mx:en) = f1*( aR*FL(i,j,mx:en) - aL*FR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        F(i,j,ro:bz) = f1*( aR*FL(i,j,ro:bz) - aL*FR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo

  return
end subroutine hll_resistive_f


==> Ancillary_files_20110112/RX/hll_resistive_g.f90 <==
subroutine hll_resistive_g(G,U,VL,VR,EtS,dx,ix,jx)
!-----------------------------------------------------------------------
!     Resistive HLL solver in the Y direction
!-----------------------------------------------------------------------
!     2010/09/23  S. Zenitani  resistive HLL solver
!     2010/11/30  S. Zenitani  fixed bug in J_x
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: dx
! numerical flux (G) [output]
  real(8) :: G(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1)
! conserved variables (U) [input]
  real(8) :: U(ix,jx,var1)
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(ix,jx,var2), UR(ix,jx,var2)
! numerical flux (GL & GR local)
  real(8) :: GL(ix,jx,var1), GR(ix,jx,var1)
! electric current, magnetic fields, and resistivity at the cell surface
! J and B are local, while EtS comes from the input
  real(8) :: JxS(ix,jx), JzS(ix,jx), EtS(ix,jx)
  integer :: i, j

  real(8) :: B2, f1, f2
  real(8) :: aL, aR
  real(8) :: vfL, vfR

  G(:,:,:) = 0.d0
  JxS(:,:) = 0.d0
  JzS(:,:) = 0.d0

  call v2u(VL,UL,ix,1,ix,jx,1,jx-1)
  call v2g(VL,GL,ix,1,ix,jx,1,jx-1)
  call v2u(VR,UR,ix,1,ix,jx,1,jx-1)
  call v2g(VR,GR,ix,1,ix,jx,1,jx-1)

! surface current (Toro+ 2008, JCP)
  f1 = 1.d0 / dx
  do j=1,jx-1
     do i=2,ix-1
        JxS(i,j) = f1*( U(i,j+1,bz)-U(i,j,bz) )
!        JyS(i,j) = -0.25d0*f1*( U(i+1,j+1,bz)+U(i+1,j,bz)-U(i-1,j+1,bz)-U(i-1,j,bz) )
        JzS(i,j) =  0.25d0*f1*( U(i+1,j+1,by)+U(i+1,j,by)-U(i-1,j+1,by)-U(i-1,j,by) ) &
             - f1*( U(i,j+1,bx)-U(i,j,bx) )
     enddo
  enddo

  do j=1,jx-1
     GL(:,j,en) = GL(:,j,en) + EtS(:,j) * ( JzS(:,j)*VL(:,j,bx) - JxS(:,j)*VL(:,j,bz) )
     GL(:,j,bx) = GL(:,j,bx) + EtS(:,j) * JzS(:,j)
     GL(:,j,bz) = GL(:,j,bz) - EtS(:,j) * JxS(:,j)
     GR(:,j,en) = GR(:,j,en) + EtS(:,j) * ( JzS(:,j)*VR(:,j,bx) - JxS(:,j)*VR(:,j,bz) )
     GR(:,j,bx) = GR(:,j,bx) + EtS(:,j) * JzS(:,j)
     GR(:,j,bz) = GR(:,j,bz) - EtS(:,j) * JxS(:,j)
  enddo

  do j=1,jx-1
  do i=1,ix

!    VL -> coefficients
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VL(i,j,pr)
     f2 = 4 * f1 * VL(i,j,by)**2
!    fast mode
     vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR -> coefficients
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
!    f1: Gamma p
!    f2: 4 gamma p B_n^2
     f1 = gamma * VR(i,j,pr)
     f2 = 4 * f1 * VR(i,j,by)**2
!    fast mode
     vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vy) - vfL, VR(i,j,vy) - vfR )
!     aR = max( VL(i,j,vy) + vfL, VR(i,j,vy) + vfR )
     aL = min( VL(i,j,vy), VR(i,j,vy) ) - max( vfL, vfR )
     aR = max( VL(i,j,vy), VR(i,j,vy) ) + max( vfL, vfR )

!    F = F(L)
     if ( aL .ge. 0 ) then
        G(i,j,:) = GL(i,j,:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        G(i,j,:) = GR(i,j,:)
     else

        f1 = 1.d0 / ( aR - aL )
        f2 = aL * aR

        G(i,j,mx:en) = f1*( aR*GL(i,j,mx:en) - aL*GR(i,j,mx:en) &
             + f2 *(UR(i,j,mx:en)-UL(i,j,mx:en)) )
        G(i,j,ro:bz) = f1*( aR*GL(i,j,ro:bz) - aL*GR(i,j,ro:bz) &
             + f2 *(VR(i,j,ro:bz)-VL(i,j,ro:bz)) )

     endif

  enddo
  enddo
  
  return
end subroutine hll_resistive_g


==> Ancillary_files_20110112/RX/limiter_f.f90 <==
subroutine limiter_f(wk,wL,wR,ix,jx,type)
!-----------------------------------------------------------------------
!     Slope limiters
!-----------------------------------------------------------------------
!     2010/01/22  S. Zenitani  2nd order limiters (minmod, MC)
!     2010/05/14  S. Zenitani  added van Leer limiter
!-----------------------------------------------------------------------
  implicit none
  integer :: ix, jx
  real(8) :: wk(ix,jx)             ! work array (input)
  real(8) :: wL(ix,jx), wR(ix,jx)  ! interpolated values (output)
  integer :: type            ! 0 (flat), 1 (minmod), 2 (MC), 3 (van Leer)
  integer :: i, j
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad

! 1st order
  if( type .eq. 0 ) then
     do j=1,jx
        do i=1,ix-1
           wL(i,j) = wk(i,j)
           wR(i,j) = wk(i+1,j)
        enddo
     enddo

! 2nd order
! minmod limiter
  elseif( type .eq. 1 ) then

     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =     ( wk(i,j)  -wk(i-1,j))
           gB =     ( wk(i+1,j)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(gA,gB)
              else
                 grad = max(gA,gB)
              endif
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
         
! 2nd order
! Monotonized central-difference (MC) limitter
  elseif( type .eq. 2 ) then
     
     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =       ( wk(i,j)  -wk(i-1,j))
           gB =       ( wk(i+1,j)-wk(i,j)  )
           gC = 0.5d0*( wk(i+1,j)-wk(i-1,j))
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(2*gA,2*gB,gC)
              else
                 grad = max(2*gA,2*gB,gC)
              endif
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
     
! 2nd order
! van Leer limiter
  elseif( type .eq. 3 ) then

     do i=1,1
        wL(i,:)   = wk(i,:)
     enddo
     do j=1,jx
        do i=2,ix-1
           gA =     ( wk(i,j)  -wk(i-1,j))
           gB =     ( wk(i+1,j)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              grad = 2*gA*gB / ( gA + gB )
           endif
           wR(i-1,j) = wk(i,j) - 0.5d0 * grad
           wL(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do i=ix,ix
        wR(i-1,:) = wk(i,:)
     enddo
         
  else
     write(6,*) 'unknown limiter type'
     stop
     
  endif
  
  return
end subroutine limiter_f


==> Ancillary_files_20110112/RX/limiter_g.f90 <==
subroutine limiter_g(wk,wD,wU,ix,jx,type)
!-----------------------------------------------------------------------
!     Slope limiters
!-----------------------------------------------------------------------
!     2010/01/22  S. Zenitani  2nd order limiters (minmod, MC)
!     2010/05/14  S. Zenitani  added van Leer limiter
!-----------------------------------------------------------------------
  implicit none
  integer :: ix, jx
  real(8) :: wk(ix,jx)             ! work array (input)
  real(8) :: wD(ix,jx), wU(ix,jx)  ! interpolated values (output)
  integer :: type            ! 0 (flat), 1 (minmod), 2 (MC), 3 (van Leer)
  integer :: i, j
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad

! 1st order
  if( type .eq. 0 ) then
     do j=1,jx-1
        wD(:,j) = wk(:,j)
        wU(:,j) = wk(:,j+1)
     enddo

! 2nd order
! minmod limiter
  elseif( type .eq. 1 ) then

     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =     ( wk(i,j)  -wk(i,j-1))
           gB =     ( wk(i,j+1)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(gA,gB)
              else
                 grad = max(gA,gB)
              endif
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo
         
! 2nd order
! Monotonized central-difference (MC) limitter
  elseif( type .eq. 2 ) then
     
     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =       ( wk(i,j)  -wk(i,j-1))
           gB =       ( wk(i,j+1)-wk(i,j)  )
           gC = 0.5d0*( wk(i,j+1)-wk(i,j-1))
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              if( gA .gt. 0 ) then
                 grad = min(2*gA,2*gB,gC)
              else
                 grad = max(2*gA,2*gB,gC)
              endif
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo
     
! 2nd order
! van Leer limiter
  elseif( type .eq. 3 ) then

     do j=1,1
        wD(:,j)   = wk(:,j)
     enddo
     do j=2,jx-1
        do i=1,ix
           gA =     ( wk(i,j)  -wk(i,j-1))
           gB =     ( wk(i,j+1)-wk(i,j)  )
           if( gA*gB .le. 0 ) then
              grad = 0.d0
           else
              grad = 2*gA*gB / ( gA + gB )
           endif
           wU(i,j-1) = wk(i,j) - 0.5d0 * grad
           wD(i,j)   = wk(i,j) + 0.5d0 * grad
        enddo
     enddo
     do j=jx,jx
        wU(:,j-1) = wk(:,j)
     enddo

  else
     write(6,*) 'unknown limiter type'
     stop
     
  endif
  
  return
end subroutine limiter_g


==> Ancillary_files_20110112/RX/main.f90 <==
program main
!-----------------------------------------------------------------------
!     Open MHD  Reconnection solver (serial version)
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  HLL reconnection code
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer, parameter :: version = 20101130   ! version number
  integer, parameter :: ix = 802
  integer, parameter :: jx = 402
  integer, parameter :: loop_max = 30000
  real(8), parameter :: tend  = 40.0d0
  real(8), parameter :: dtout =  5.d0 ! output interval
  real(8), parameter :: cfl   = 0.4d0 ! time step
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer)
  integer, parameter :: lm_type   = 2
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
! Resistivity
  real(8), parameter :: Rm1 = 60.d0, Rm0 = 500.d0
!-----------------------------------------------------------------------
! See also model.f90
!-----------------------------------------------------------------------
  integer :: k
  integer :: n_output
  real(8) :: t, dt, tout
  real(8) :: ch
  character*256 :: filename
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! conserved variables: medium state (U*)
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1), G(ix,jx,var1)   ! numerical flux (F,G)
  real(8) :: E(ix,jx),EF(ix,jx), EG(ix,jx)  ! resistivity for U, F, G
!-----------------------------------------------------------------------

  t    =  0.d0
  dt   =  0.d0
  call model(U,V,x,y,dx,ix,jx)
  call set_eta(E,EF,EG,x,y,dx,Rm1,Rm0,ix,jx)
  call bc(U,ix,jx)
  call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
  call set_dt2(Rm1,dt,dx,cfl)
  tout = -dt/3.d0
  n_output =  0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  write(6,*) '[Params]'
  write(6,998) dt, dtout, ix, jx
998 format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5, i5 )
  write(6,*) '== start =='

!-----------------------------------------------------------------------
  do k=1,loop_max

     write(6,*) ' t = ', t
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. tout ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) n_output
990     format ('data/field-',i5.5,'.dat')
        call output(filename,ix,jx,t,x,y,U,V)
        n_output = n_output + 1
        tout = tout + dtout
     endif
!    [ end? ]
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        goto 1000
     endif
     if ( t .ge. tend ) then
        goto 1000
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
     call set_dt2(Rm1,dt,dx,cfl)
!    GLM solver for the first half timestep
!    This should be done after set_dt()
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call hll_resistive_f(F,U,VL,VR,EF,dx,ix,jx)
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix flux bc (G)
     call bc_fixv_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call hll_resistive_g(G,U,VL,VR,EG,dx,ix,jx)
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        call rk21(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        call step1(U,U1,F,G,dt,dx,ix,jx)
     endif
!    boundary condition
     call bc(U1,ix,jx)
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)
!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call hll_resistive_f(F,U1,VL,VR,EF,dx,ix,jx)
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix flux bc (G)
     call bc_fixv_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call hll_resistive_g(G,U1,VL,VR,EG,dx,ix,jx)
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        call rk22(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        call step2(U,F,G,dt,dx,ix,jx)
     endif

!    GLM solver for the second half timestep
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    boundary condition
     call bc(U,ix,jx)
     t=t+dt
  enddo

1000 continue

  write(6,*) '== end =='
end program main
!-----------------------------------------------------------------------


==> Ancillary_files_20110112/RX/mainp.f90 <==
program main
!-----------------------------------------------------------------------
!     Open MHD  Reconnection solver (parallel version)
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  HLL reconnection code
!     2010/09/29  S. Zenitani  MPI version
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h' ! for MPI
  include 'param.h'
  integer, parameter :: version = 20101130   ! version number
  integer, parameter :: ix = 152
  integer, parameter :: jx = 602
  integer, parameter :: loop_max = 30000
  real(8), parameter :: tend  = 120.0d0
  real(8), parameter :: dtout = 5.d0 ! output interval
  real(8), parameter :: cfl   = 0.4d0 ! time step
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer)
  integer, parameter :: lm_type   = 2
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
! Resistivity
  real(8), parameter :: Rm1 = 60.d0, Rm0 = 500.d0
!-----------------------------------------------------------------------
! See also modelp.f90
!-----------------------------------------------------------------------
  integer :: k
  integer :: n_output
  real(8) :: t, dt, tout, dtg
  real(8) :: ch, chg
  character*256 :: filename
  integer :: merr, myrank, npe          ! for MPI
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! conserved variables: medium state (U*)
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1), G(ix,jx,var1)   ! numerical flux (F,G)
  real(8) :: E(ix,jx),EF(ix,jx), EG(ix,jx)  ! resistivity for U, F, G
!-----------------------------------------------------------------------

!-----------------------------------------------------------------------
! for MPI
  call mpi_init(merr)
  call mpi_comm_size(mpi_comm_world,npe   ,merr)
  call mpi_comm_rank(mpi_comm_world,myrank,merr)
!-----------------------------------------------------------------------

  t    =  0.d0
  dt   =  0.d0
  call modelp(U,V,x,y,dx,ix,jx,myrank,npe)
  call set_eta(E,EF,EG,x,y,dx,Rm1,Rm0,ix,jx)
  call mpibc(U,ix,jx,myrank,npe)
  call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
  call set_dt2(Rm1,dt,dx,cfl)

  call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
       mpi_min,mpi_comm_world,merr)
  call mpi_allreduce(ch,chg,1,mpi_double_precision, &
       mpi_max,mpi_comm_world,merr)
  call mpi_barrier(mpi_comm_world,merr)
  dt = dtg
  ch = chg
  tout = -dt/3.d0
  n_output =  0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  if( myrank.eq.0 ) then
     write(6,*) '[Params]'
     write(6,998) dt, dtout, ix, jx
998  format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5, i5 )
     write(6,*) '== start =='
  endif

!-----------------------------------------------------------------------
  do k=1,loop_max

     if( myrank.eq.0 ) then
        write(6,*) ' t = ', t
     endif
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. tout ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) myrank, n_output
        call output(filename,ix,jx,t,x,y,U,V)
        n_output = n_output + 1
        tout = tout + dtout
     endif
!    [ end? ]
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        goto 1000
     endif
     if ( t .ge. tend ) then
        goto 1000
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
     call set_dt2(Rm1,dt,dx,cfl)
     call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
          mpi_min,mpi_comm_world,merr)
     call mpi_allreduce(ch,chg,1,mpi_double_precision, &
          mpi_max,mpi_comm_world,merr)
     dt = dtg
     ch = chg

!    GLM solver for the first half timestep
!    This should be done after set_dt()
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!     write(6,*) 'fix VL/VR at MPI boundary'
     call mpi_fixv_f(VL,VR,ix,jx,myrank,npe)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call hll_resistive_f(F,U,VL,VR,EF,dx,ix,jx)
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix flux bc (G)
     call bc_fixv_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call hll_resistive_g(G,U,VL,VR,EG,dx,ix,jx)
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        call rk21(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        call step1(U,U1,F,G,dt,dx,ix,jx)
     endif
!    boundary condition
     call mpibc(U1,ix,jx,myrank,npe)
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!     write(6,*) 'fix VL/VR at MPI boundary'
     call mpi_fixv_f(VL,VR,ix,jx,myrank,npe)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call hll_resistive_f(F,U1,VL,VR,EF,dx,ix,jx)
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix flux bc (G)
     call bc_fixv_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call hll_resistive_g(G,U1,VL,VR,EG,dx,ix,jx)
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        call rk22(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        call step2(U,F,G,dt,dx,ix,jx)
     endif

!    GLM solver for the second half timestep
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    boundary condition
     call mpibc(U,ix,jx,myrank,npe)
     t=t+dt
  enddo
!-----------------------------------------------------------------------

1000 continue

  call mpi_finalize(merr)

  write(6,*) '== end =='

990 format ('data/field-',i3.3,'-',i5.5,'.dat')
!991 format ('data/field-',i3.3,'-',i5.5,'.dat.restart')

end program main
!-----------------------------------------------------------------------


==> Ancillary_files_20110112/RX/mainp2.f90 <==
program main
!-----------------------------------------------------------------------
!     Open MHD  Reconnection solver (parallel version with 1/4 BC)
!       Ref: S. Zenitani, T. Miyoshi, Phys. Plasmas, in press (2011)
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  HLL reconnection code
!     2010/09/29  S. Zenitani  MPI version
!     2010/10/09  S. Zenitani  1/4 BC version
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h' ! for MPI
  include 'param.h'
  integer, parameter :: version = 20101130   ! version number
  integer, parameter :: ix =   77
  integer, parameter :: jx = 4502
  integer, parameter :: loop_max = 100000
  real(8), parameter :: tend  = 350.0d0
  real(8), parameter :: dtout =  25.0d0  ! output interval
  real(8), parameter :: cfl   =   0.35d0 ! time step
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer)
  integer, parameter :: lm_type   = 2
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
! Resistivity
  real(8), parameter :: Rm1 = 60.d0, Rm0 = 1000.d0
!-----------------------------------------------------------------------
! See also modelp2.f90
!-----------------------------------------------------------------------
  integer :: k
  integer :: n_output
  real(8) :: t, dt, tout, dtg
  real(8) :: ch, chg
  character*256 :: filename
  integer :: merr, myrank, npe          ! for MPI
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! conserved variables: medium state (U*)
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1), G(ix,jx,var1)   ! numerical flux (F,G)
  real(8) :: E(ix,jx),EF(ix,jx), EG(ix,jx)  ! resistivity for U, F, G
!-----------------------------------------------------------------------

!-----------------------------------------------------------------------
! for MPI
  call mpi_init(merr)
  call mpi_comm_size(mpi_comm_world,npe   ,merr)
  call mpi_comm_rank(mpi_comm_world,myrank,merr)
!-----------------------------------------------------------------------

  t    =  0.d0
  dt   =  0.d0
  call modelp2(U,V,x,y,dx,ix,jx,myrank,npe)
  call set_eta(E,EF,EG,x,y,dx,Rm1,Rm0,ix,jx)
  call mpibc2(U,ix,jx,myrank,npe)
  call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
  call set_dt2(Rm1,dt,dx,cfl)

  call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
       mpi_min,mpi_comm_world,merr)
  call mpi_allreduce(ch,chg,1,mpi_double_precision, &
       mpi_max,mpi_comm_world,merr)
  call mpi_barrier(mpi_comm_world,merr)
  dt = dtg
  ch = chg
  tout = -dt/3.d0
  n_output =  0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  if( myrank.eq.0 ) then
     write(6,*) '[Params]'
     write(6,998) dt, dtout, ix, jx
998  format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5, i5 )
     write(6,*) '== start =='
  endif

!-----------------------------------------------------------------------
  do k=1,loop_max

     if( myrank.eq.0 ) then
        write(6,*) ' t = ', t
     endif
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. tout ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) myrank, n_output
        call output(filename,ix,jx,t,x,y,U,V)
        n_output = n_output + 1
        tout = tout + dtout
     endif
!    [ end? ]
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        goto 1000
     endif
     if ( t .ge. tend ) then
        goto 1000
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
     call set_dt2(Rm1,dt,dx,cfl)
     call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
          mpi_min,mpi_comm_world,merr)
     call mpi_allreduce(ch,chg,1,mpi_double_precision, &
          mpi_max,mpi_comm_world,merr)
     dt = dtg
     ch = chg

!    GLM solver for the first half timestep
!    This should be done after set_dt()
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!     write(6,*) 'fix VL/VR at MPI boundary'
     call mpi_fixv_f2(VL,VR,ix,jx,myrank,npe)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call hll_resistive_f(F,U,VL,VR,EF,dx,ix,jx)
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix flux bc (G)
     call bc_fixv_g2(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call hll_resistive_g(G,U,VL,VR,EG,dx,ix,jx)
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        call rk21(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        call step1(U,U1,F,G,dt,dx,ix,jx)
     endif
!    boundary condition
     call mpibc2(U1,ix,jx,myrank,npe)
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter_f(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_f(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_f(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_f(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_f(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_f(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_f(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_f(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_f(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!     write(6,*) 'fix VL/VR at MPI boundary'
     call mpi_fixv_f2(VL,VR,ix,jx,myrank,npe)
!     if( myrank.eq.0 ) then
!        VR(ix-1,:,:) = 
!     endif
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call hll_resistive_f(F,U1,VL,VR,EF,dx,ix,jx)
     call glm_f(F,VL,VR,ch,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter_g(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,lm_type)
     call limiter_g(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,lm_type)
     call limiter_g(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,lm_type)
     call limiter_g(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,lm_type)
     call limiter_g(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,lm_type)
     call limiter_g(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,lm_type)
     call limiter_g(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,lm_type)
     call limiter_g(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,lm_type)
     call limiter_g(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,lm_type)
!    fix flux bc (G)
     call bc_fixv_g2(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call hll_resistive_g(G,U1,VL,VR,EG,dx,ix,jx)
     call glm_g(G,VL,VR,ch,ix,jx)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        call rk22(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        call step2(U,F,G,dt,dx,ix,jx)
     endif

!    GLM solver for the second half timestep
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    boundary condition
     call mpibc2(U,ix,jx,myrank,npe)
     t=t+dt
  enddo
!-----------------------------------------------------------------------

1000 continue

  call mpi_finalize(merr)

  write(6,*) '== end =='

990 format ('data/field-',i3.3,'-',i5.5,'.dat')
!991 format ('data/field-',i3.3,'-',i5.5,'.dat.restart')

end program main
!-----------------------------------------------------------------------


==> Ancillary_files_20110112/RX/model.f90 <==
subroutine model(U,V,x,y,dx,ix,jx)
!-----------------------------------------------------------------------
!     Initial configuration for the serial code
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
! ---------------------------------------------------
! system size in the X direction (L_x): L_y is automatically calculated
  real(8), parameter :: Lx   =  40.d0
! plasma beta in the upstream region
  real(8), parameter :: beta =   0.2d0
! ---------------------------------------------------
  integer :: i, j, izero, jzero
  real(8) :: B2, v2, f1

! grid
  dx = Lx / dble(ix-2)
  izero=ix/2
  x(izero)=-dx/2
  do i=izero+1,ix
     x(i) = x(i-1)+dx
  enddo
  do i=izero-1,1,-1
     x(i) = x(i+1)-dx
  enddo

  jzero = jx/2
  y(jzero) = -dx/2
  do j=jzero+1,jx
     y(j) = y(j-1)+dx
  enddo
  do j=jzero-1,1,-1
     y(j) = y(j+1)-dx
  enddo

  do j=1,jx
  do i=1,ix

     U(i,j,ro) = 1.d0 + cosh(y(j))**(-2) / beta
     V(i,j,pr) = 0.5d0 * beta * U(i,j,ro)
     V(i,j,vx) = 0.d0
     V(i,j,vy) = 0.d0
     V(i,j,vz) = 0.d0

     U(i,j,bx) = tanh(y(j))
     U(i,j,by) = 0.d0
     U(i,j,bz) = 0.d0
     U(i,j,ps) = 0.d0

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo
  

  return
end subroutine model


==> Ancillary_files_20110112/RX/modelp.f90 <==
subroutine modelp(U,V,x,y,dx,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     Initial configuration for the parallel code (mainp)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
  integer :: myrank, npe    ! for MPI
  real(8) :: tmpx(npe*(ix-2)+2)  ! for MPI
! ---------------------------------------------------
! system size in the X direction (L_x): L_y is automatically calculated
  real(8), parameter :: Lx   = 160.d0
! plasma beta in the upstream region
  real(8), parameter :: beta =   0.2d0
! ---------------------------------------------------
  integer :: i, j, izero, jzero
  real(8) :: B2, v2, f1, r2, b1

! ---------------------------------------------------
! grid
  dx = Lx / dble( npe*(ix-2) )
!  izero = 1
  izero = (npe*(ix-2))/2+1
  tmpx(izero) = -dx/2
  do i=izero+1,npe*(ix-2)+2
     tmpx(i) = tmpx(i-1) + dx
  enddo
  do i=izero-1,1,-1
     tmpx(i) = tmpx(i+1) - dx
  enddo
  do i=1,ix
     x(i) = tmpx(myrank*(ix-2) + i)
  enddo

  jzero = jx/2
  y(jzero) = -dx/2
  do j=jzero+1,jx
     y(j) = y(j-1)+dx
  enddo
  do j=jzero-1,1,-1
     y(j) = y(j+1)-dx
  enddo
! ---------------------------------------------------

  do j=1,jx
  do i=1,ix

     U(i,j,ro) = 1.d0 + cosh(y(j))**(-2) / beta
     V(i,j,pr) = 0.5d0 * beta * U(i,j,ro)
     V(i,j,vx) = 0.d0
     V(i,j,vy) = 0.d0
     V(i,j,vz) = 0.d0

     U(i,j,bx) = tanh(y(j))
     U(i,j,by) = 0.d0
     U(i,j,bz) = 0.d0
     U(i,j,ps) = 0.d0

! -- initial perturbation ---
     b1 = 0.03d0
     r2 = x(i)**2 + y(j)**2
     U(i,j,bx) = U(i,j,bx) - b1 * y(j) * exp(-r2/4.d0)
     U(i,j,by) = U(i,j,by) + b1 * x(i) * exp(-r2/4.d0)
! -- initial perturbation ---

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo
  

  return
end subroutine modelp


==> Ancillary_files_20110112/RX/modelp2.f90 <==
subroutine modelp2(U,V,x,y,dx,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     Initial configuration for the parallel version (mainp2)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
  integer :: myrank, npe    ! for MPI
  real(8) :: tmpx(npe*(ix-2)+2)  ! for MPI
! ---------------------------------------------------
! system size in the X direction (L_x): L_y is automatically calculated
  real(8), parameter :: Lx   = 200.d0
! plasma beta in the upstream region
  real(8), parameter :: beta =   0.2d0
! ---------------------------------------------------
  integer :: i, j, izero, jzero
  real(8) :: B2, v2, f1, r2, b1

! ---------------------------------------------------
! grid
  dx = Lx / dble( npe*(ix-2) )
  izero = 1
!  izero = (npe*(ix-2))/2+1
  tmpx(izero) = -dx/2
  do i=izero+1,npe*(ix-2)+2
     tmpx(i) = tmpx(i-1) + dx
  enddo
  do i=izero-1,1,-1
     tmpx(i) = tmpx(i+1) - dx
  enddo
  do i=1,ix
     x(i) = tmpx(myrank*(ix-2) + i)
  enddo

!  jzero = jx/2
  jzero = 1
  y(jzero) = -dx/2
  do j=jzero+1,jx
     y(j) = y(j-1)+dx
  enddo
  do j=jzero-1,1,-1
     y(j) = y(j+1)-dx
  enddo
! ---------------------------------------------------

  do j=1,jx
  do i=1,ix

     U(i,j,ro) = 1.d0 + cosh(y(j))**(-2) / beta
     V(i,j,pr) = 0.5d0 * beta * U(i,j,ro)
     V(i,j,vx) = 0.d0
     V(i,j,vy) = 0.d0
     V(i,j,vz) = 0.d0

     U(i,j,bx) = tanh(y(j))
     U(i,j,by) = 0.d0
     U(i,j,bz) = 0.d0
     U(i,j,ps) = 0.d0

! -- initial perturbation ---
     b1 = 0.03d0
     r2 = x(i)**2 + y(j)**2
     U(i,j,bx) = U(i,j,bx) - b1 * y(j) * exp(-r2/4.d0)
     U(i,j,by) = U(i,j,by) + b1 * x(i) * exp(-r2/4.d0)
! -- initial perturbation ---

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo
  

  return
end subroutine modelp2


==> Ancillary_files_20110112/RX/mpi_fixv_f.f90 <==
subroutine mpi_fixv_f(VL,VR,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     2010/01/27  S. Zenitani   MPI ex for HLL
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h'
  include 'param.h'
  integer :: ix, jx, myrank, npe
! left flux (VL) [input]
  real(8) :: VL(ix,jx,var1)
! right flux (VR) [input]
  real(8) :: VR(ix,jx,var1)

  integer :: mstatus(mpi_status_size)
  integer :: mmx, merr, mright, mleft
  real(8) :: bufsnd(jx,var1), bufrcv(jx,var1)

  mmx = jx*var1

!----------------------------------------------------------------------
!  from PE(myrank) to PE(myrank-1) for new da(ix)
!----------------------------------------------------------------------

  mright=  myrank+1
  mleft =  myrank-1
  if (myrank.eq.(npe-1)) mright  = mpi_proc_null
  if (myrank.eq.0      ) mleft   = mpi_proc_null

  bufsnd(:,:)=VR(1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mleft ,0, &
       bufrcv,mmx,mpi_double_precision,mright,0, &
       mpi_comm_world,mstatus,merr)
      
  if (myrank.ne.(npe-1)) then
     VR(ix-1,:,:)=bufrcv(:,:)
  endif

!----------------------------------------------------------------------
!  from PE(myrank) to PE(myrank+1) for new da(1)
!----------------------------------------------------------------------

  mright=  myrank+1
  mleft =  myrank-1
  if (myrank.eq.(npe-1)) mright  = mpi_proc_null
  if (myrank.eq.0      ) mleft   = mpi_proc_null

  bufsnd(:,:)=VL(ix-1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mright,1, &
       bufrcv,mmx,mpi_double_precision,mleft ,1, &
       mpi_comm_world,mstatus,merr)

  if (myrank.ne.0) then
     VL(1,:,:)=bufrcv(:,:)
  endif
!  call mpi_barrier(mpi_comm_world,merr)

  return
end subroutine mpi_fixv_f


==> Ancillary_files_20110112/RX/mpi_fixv_f2.f90 <==
subroutine mpi_fixv_f2(VL,VR,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     2010/01/27  S. Zenitani   MPI ex for HLL
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h'
  include 'param.h'
  integer :: ix, jx, myrank, npe
! left flux (VL) [input]
  real(8) :: VL(ix,jx,var1)
! right flux (VR) [input]
  real(8) :: VR(ix,jx,var1)

  integer :: mstatus(mpi_status_size)
  integer :: mmx, merr, mright, mleft
  real(8) :: bufsnd(jx,var1), bufrcv(jx,var1)

  mmx = jx*var1

!----------------------------------------------------------------------
!  from PE(myrank) to PE(myrank-1) for new da(ix)
!----------------------------------------------------------------------

  mright=  myrank+1
  mleft =  myrank-1
  if (myrank.eq.(npe-1)) mright  = mpi_proc_null
  if (myrank.eq.0      ) mleft   = mpi_proc_null

  bufsnd(:,:)=VR(1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mleft ,0, &
       bufrcv,mmx,mpi_double_precision,mright,0, &
       mpi_comm_world,mstatus,merr)
      
  if (myrank.ne.(npe-1)) then
     VR(ix-1,:,:)=bufrcv(:,:)
  endif

!----------------------------------------------------------------------
!  from PE(myrank) to PE(myrank+1) for new da(1)
!----------------------------------------------------------------------

  mright=  myrank+1
  mleft =  myrank-1
  if (myrank.eq.(npe-1)) mright  = mpi_proc_null
  if (myrank.eq.0      ) mleft   = mpi_proc_null

  bufsnd(:,:)=VL(ix-1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mright,1, &
       bufrcv,mmx,mpi_double_precision,mleft ,1, &
       mpi_comm_world,mstatus,merr)

  if (myrank.ne.0) then
     VL(1,:,:)=bufrcv(:,:)
  endif
  if (myrank.eq.0) then
     VL(1,:, ro) =  VR(1,:, ro)
     VL(1,:, mx) = -VR(1,:, mx)
     VL(1,:, my) =  VR(1,:, my)
     VL(1,:, mz) = -VR(1,:, mz)
     VL(1,:, en) =  VR(1,:, en)
     VL(1,:, bx) =  VR(1,:, bx)
     VL(1,:, by) = -VR(1,:, by)
     VL(1,:, bz) =  VR(1,:, bz)
     VL(1,:, ps) = -VR(1,:, ps)
  endif
!  call mpi_barrier(mpi_comm_world,merr)

  return
end subroutine mpi_fixv_f2


==> Ancillary_files_20110112/RX/mpibc.f90 <==
subroutine mpibc(U,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     Boundary conditions for the parallel code (mainp)
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h'
  include 'param.h'
  integer :: ix, jx, myrank, npe
  real(8) :: U(ix,jx,var1)
  integer :: mstatus(mpi_status_size)
  integer :: mmx, merr, mright, mleft
  real(8) :: bufsnd(jx,var1), bufrcv(jx,var1)

  mmx = jx*var1

!----------------------------------------------------------------------
!  leftward transfer :  PE(myrank-1)  <---  PE(myrank)
!----------------------------------------------------------------------

  mright = myrank+1
  mleft  = myrank-1
  if (myrank.eq.(npe-1))  mright  = mpi_proc_null
  if (myrank.eq.0      )  mleft   = mpi_proc_null

  bufsnd(:,:) = U(2,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mleft ,0, &
       bufrcv,mmx,mpi_double_precision,mright,0, &
       mpi_comm_world,mstatus,merr)
      
  if( myrank.ne.(npe-1) ) then
     U(ix,:,:) = bufrcv(:,:)
  endif

!----------------------------------------------------------------------
!  rightward transfer :  PE(myrank)  --->  PE(myrank+1)
!----------------------------------------------------------------------

  mright = myrank+1
  mleft  = myrank-1
  if (myrank.eq.(npe-1))  mright  = mpi_proc_null
  if (myrank.eq.0      )  mleft   = mpi_proc_null

  bufsnd(:,:) = U(ix-1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mright,1, &
       bufrcv,mmx,mpi_double_precision,mleft ,1, &
       mpi_comm_world,mstatus,merr)

  if( myrank.ne.0 ) then
     U(1,:,:) = bufrcv(:,:)
  endif

!----------------------------------------------------------------------
!  outflow BC
!----------------------------------------------------------------------

  if( myrank.eq.0 ) then
     U(1,:,:) = U(2,:,:)
  endif
  if( myrank.eq.(npe-1) ) then
     U(ix,:,:) = U(ix-1,:,:)
  endif

!----------------------------------------------------------------------
!  top/bottom walls
!----------------------------------------------------------------------

  U(:, 1,:)  =  U(:,   2,:)
  U(:,jx,:)  =  U(:,jx-1,:)
  U(:, 1,my) = -U(:,   2,my)
  U(:,jx,my) = -U(:,jx-1,my)
  U(:, 1,by) = -U(:,   2,by) 
  U(:,jx,by) = -U(:,jx-1,by) 

  return
end subroutine mpibc


==> Ancillary_files_20110112/RX/mpibc2.f90 <==
subroutine mpibc2(U,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     Boundary conditions for the parallel code 2 (mainp2)
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h'
  include 'param.h'
  integer :: ix, jx, myrank, npe
  real(8) :: U(ix,jx,var1)
  integer :: mstatus(mpi_status_size)
  integer :: mmx, merr, mright, mleft
  real(8) :: bufsnd(jx,var1), bufrcv(jx,var1)

  mmx = jx*var1

!----------------------------------------------------------------------
!  leftward transfer :  PE(myrank-1)  <---  PE(myrank)
!----------------------------------------------------------------------

  mright = myrank+1
  mleft  = myrank-1
  if (myrank.eq.(npe-1))  mright  = mpi_proc_null
  if (myrank.eq.0      )  mleft   = mpi_proc_null

  bufsnd(:,:) = U(2,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mleft ,0, &
       bufrcv,mmx,mpi_double_precision,mright,0, &
       mpi_comm_world,mstatus,merr)
      
  if( myrank.ne.(npe-1) ) then
     U(ix,:,:) = bufrcv(:,:)
  endif

!----------------------------------------------------------------------
!  rightward transfer :  PE(myrank)  --->  PE(myrank+1)
!----------------------------------------------------------------------

  mright = myrank+1
  mleft  = myrank-1
  if (myrank.eq.(npe-1))  mright  = mpi_proc_null
  if (myrank.eq.0      )  mleft   = mpi_proc_null

  bufsnd(:,:) = U(ix-1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mright,1, &
       bufrcv,mmx,mpi_double_precision,mleft ,1, &
       mpi_comm_world,mstatus,merr)

  if( myrank.ne.0 ) then
     U(1,:,:) = bufrcv(:,:)
  endif

!----------------------------------------------------------------------
!  outflow BC
!----------------------------------------------------------------------

  if( myrank.eq.0 ) then
!     U(1,:,:) = U(2,:,:)
     U(1,:, ro) =  U(2,:, ro)
     U(1,:, mx) = -U(2,:, mx)
     U(1,:, my) =  U(2,:, my)
     U(1,:, mz) = -U(2,:, mz)
     U(1,:, en) =  U(2,:, en)
     U(1,:, bx) =  U(2,:, bx)
     U(1,:, by) = -U(2,:, by)
     U(1,:, bz) =  U(2,:, bz)
     U(1,:, ps) = -U(2,:, ps)
  endif
  if( myrank.eq.(npe-1) ) then
!     U(ix,:,:) = U(ix-1,:,:)
     U(ix,:, ro) =  U(ix-1,:, ro)
     U(ix,:, mx) = -U(ix-1,:, mx)
     U(ix,:, my) =  U(ix-1,:, my)
     U(ix,:, mz) = -U(ix-1,:, mz)
     U(ix,:, en) =  U(ix-1,:, en)
     U(ix,:, bx) =  U(ix-1,:, bx)
     U(ix,:, by) = -U(ix-1,:, by)
     U(ix,:, bz) =  U(ix-1,:, bz)
     U(ix,:, ps) = -U(ix-1,:, ps)
  endif

!----------------------------------------------------------------------
!  top/bottom walls
!----------------------------------------------------------------------

! bottom
  U(:,1, ro) =  U(:,2, ro)
  U(:,1, mx) =  U(:,2, mx)
  U(:,1, my) = -U(:,2, my)
  U(:,1, mz) = -U(:,2, mz)
  U(:,1, en) =  U(:,2, en)
  U(:,1, bx) = -U(:,2, bx)
  U(:,1, by) =  U(:,2, by)
  U(:,1, bz) =  U(:,2, bz)
  U(:,1, ps) = -U(:,2, ps)

! top
  U(:,jx,:)  =  U(:,jx-1,:)
  U(:,jx,my) = -U(:,jx-1,my) 
  U(:,jx,by) = -U(:,jx-1,by)

  return
end subroutine mpibc2


==> Ancillary_files_20110112/RX/output.f90 <==
subroutine output(filename,ix,jx,t,x,y,U,V)
  implicit none
  include 'param.h'
  real(8) :: x(ix), y(jx)
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: ex(ix),ey(ix),ez(ix)
  real(8) :: t
  integer :: ix, jx
  integer :: i, j
  character*256 :: filename      

  open(16,file=filename,form='unformatted')
  write(16) t
  write(16) ix
  write(16) jx
  write(16) (x(i),i=1,ix)
  write(16) (y(j),j=1,jx)
  write(16) ((U(i,j,ro),i=1,ix),j=1,jx)
  write(16) ((V(i,j,pr),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vx),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vy),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vz),i=1,ix),j=1,jx)
  write(16) ((U(i,j,bx),i=1,ix),j=1,jx)
  write(16) ((U(i,j,by),i=1,ix),j=1,jx)
  write(16) ((U(i,j,bz),i=1,ix),j=1,jx)
  write(16) ((U(i,j,ps),i=1,ix),j=1,jx)
  close(16)

  return
end subroutine output


==> Ancillary_files_20110112/RX/param.h <==
!-*- mode: f90 -*-
  real(8), parameter :: gamma = 5.d0 / 3.d0
! do not edit
  integer, parameter :: var1 = 9, var2 = 4
  integer, parameter :: mx = 1, vx = 1
  integer, parameter :: my = 2, vy = 2
  integer, parameter :: mz = 3, vz = 3
  integer, parameter :: en = 4, pr = 4
  integer, parameter :: ro = 5
  integer, parameter :: bx = 6
  integer, parameter :: by = 7
  integer, parameter :: bz = 8
  integer, parameter :: ps = 9 ! psi
! do not edit
! end


==> Ancillary_files_20110112/RX/rk21.f90 <==
subroutine rk21(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     1/2 step of TVD Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1), wk1(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = dt/dx
!  dtx = dt
!  write(6,*) dt, dx, dtx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk1(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo

  return
end subroutine rk21


==> Ancillary_files_20110112/RX/rk22.f90 <==
subroutine rk22(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     2/2 step of TVD Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1), wk1(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = dt/dx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk(i,j,k) = 0.5d0*( wk(i,j,k)+wk1(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) ) &
           )
        enddo
     enddo
  enddo
  
  return
end subroutine rk22


==> Ancillary_files_20110112/RX/set_dt.f90 <==
subroutine set_dt(U,V,vmax,dt,dx,cfl,ix,jx)
!-----------------------------------------------------------------------
!     CFL condition
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8), parameter :: dtmin = 1.0d-7
  integer :: ix, jx
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: vmax, dt, dx, cfl

  integer :: i, j
  real(8) :: B2, f1, f2, vfx, vfy, vtmp, dttmp

  vmax = 0.d0
  dt   = 99999.d0

  do j=1,jx
  do i=1,ix

     B2  = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     f1 = gamma * V(i,j,pr)

!    fast mode in the X direction
     f2 = 4 * f1 * U(i,j,bx)**2
     vfx = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))

!    fast mode in the Y direction
     f2 = 4 * f1 * U(i,j,by)**2
     vfy = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))

!    max speed of MHD waves
     vtmp = max( dabs( V(i,j,vx) ) + vfx, dabs( V(i,j,vy) ) + vfy )
!    tmp value of dt
     dttmp = cfl * dx / vtmp

     if( dttmp .lt. dtmin ) then
        write(6,*) ' dt is too small : ', dttmp, ' < ', dtmin
        write(6,*) '     velocity is : ', vtmp
        write(6,*) i, j, U(i,j,ro), V(i,j,pr), B2
        stop
     elseif( dttmp .lt. dt ) then
        dt   = dttmp
        vmax = vtmp
     endif
     
  enddo
  enddo

  return
end subroutine set_dt


==> Ancillary_files_20110112/RX/set_dt2.f90 <==
subroutine set_dt2(Rm,dt,dx,cfl)
!-----------------------------------------------------------------------
!     Timestep for the diffusion term (resistivity) : cfl < 1.0
!     For simplicity, we reuse the CFL factor.
!-----------------------------------------------------------------------
  implicit none
  real(8) :: Rm, dt, dx, cfl

  if( dt .gt. 0.5d0*cfl*Rm*(dx**2) ) then
     dt = 0.5d0*cfl*Rm*(dx**2)
  endif

  return
end subroutine set_dt2


==> Ancillary_files_20110112/RX/set_eta.f90 <==
subroutine set_eta(E,EF,EG,x,y,dx,Rm1,Rm0,ix,jx)
!-----------------------------------------------------------------------
!     spatial profile of resistivity
!-----------------------------------------------------------------------
  implicit none
  real(8) :: E(ix,jx), EF(ix,jx), EG(ix,jx)
  real(8) :: x(ix), y(jx), dx
  real(8) :: Rm1, Rm0
  integer :: ix, jx
  integer :: i, j
  real(8) :: dx2, eta0, eta01
  real(8) :: eta

  dx2 = dx/2.d0
  eta0  = 1.d0 / Rm0
  eta01 = ( Rm0 - Rm1 ) / ( Rm0 * Rm1 )

  E(ix,:) = 0.d0
  do j=1,jx
  do i=1,ix-1
     E(i,j) = eta( x(i), y(j), eta0, eta01 )
  enddo
  enddo

  EF(ix,:) = 0.d0
  do j=1,jx
  do i=1,ix-1
     EF(i,j) = eta( x(i)+dx2, y(j), eta0, eta01 )
  enddo
  enddo

  EG(:,jx) = 0.d0
  do j=1,jx-1
  do i=1,ix
     EG(i,j) = eta( x(i), y(j)+dx2, eta0, eta01 )
  enddo
  enddo

end subroutine set_eta

function eta(xx,yy,eta0,eta01)
  real(8) :: eta
  real(8) :: xx, yy, eta0, eta01

!  eta = eta0 + eta01 * ( cosh( sqrt( xx**2+yy**2 )/2.d0 ) )**(-2)
  eta = eta0 + eta01 * ( cosh( sqrt( xx**2+yy**2 ) ) )**(-2)

end function eta


==> Ancillary_files_20110112/RX/step1.f90 <==
subroutine step1(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     1/2 step of the standard Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1), wk1(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = 0.5d0*dt/dx
!  dtx = dt
!  write(6,*) dt, dx, dtx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk1(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo

  return
end subroutine step1


==> Ancillary_files_20110112/RX/step2.f90 <==
subroutine step2(wk,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     2/2 step of the standard Runge-Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: wk(ix,jx,var1)
  real(8) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8) :: dt, dx, dtx
  integer :: ix, jx
  integer :: i, j, k

  dtx = dt/dx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo
  
  return
end subroutine step2


==> Ancillary_files_20110112/RX/u2v.f90 <==
subroutine u2v(U,V,ix,jx)
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)  ! conserved variables  [input]
  real(8) :: V(ix,jx,var2)  ! primitive variables  [output]
  integer :: ix, jx
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: f1, B2, M2
  
  f1 = gamma - 1

  do j=1,jx
  do i=1,ix

     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )  ! B**2
     M2 = dot_product( U(i,j,mx:mz), U(i,j,mx:mz) )  ! M**2
     V(i,j,vx:vz) = U(i,j,mx:mz) / U(i,j,ro)
     V(i,j,pr)    = f1 * ( U(i,j,en) - 0.5d0*(M2/U(i,j,ro)+B2) )

     if( U(i,j,ro) .le. 0 ) then
        write(6,*) 'negative density at ', i, j
        write(6,*) 'density: ',U(i,j,ro)
        stop
     endif
     if( V(i,j,pr) .le. 0 ) then
        write(6,*) 'negative pressure at ', i, j
        write(6,*) ' E: ', U(i,j,en), '  E_B: ', 0.5d0*B2, '  E_K: ', 0.5d0*(M2/U(i,j,ro))
        stop
     endif

  enddo
  enddo

  return
end subroutine u2v


==> Ancillary_files_20110112/RX/v2f.f90 <==
subroutine v2f(V,F,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to numerical flux (F)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: F(ix,jx,var1)  ! numerical flux (F) [output]
  integer :: i, is, ie
  integer :: j, js, je
  real(8) :: v2, vB, B2, f1

  f1 = gamma / ( gamma - 1 )

  do j=js,je
  do i=is,ie

     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     vB = dot_product( V(i,j,vx:vz), V(i,j,bx:bz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     F(i,j,ro) = V(i,j,ro) * V(i,j,vx)
     F(i,j,mx) = V(i,j,ro)*V(i,j,vx)*V(i,j,vx) - V(i,j,bx)*V(i,j,bx) &
          + V(i,j,pr) + 0.5d0*B2
     F(i,j,my) = V(i,j,ro)*V(i,j,vx)*V(i,j,vy) - V(i,j,bx)*V(i,j,by)
     F(i,j,mz) = V(i,j,ro)*V(i,j,vx)*V(i,j,vz) - V(i,j,bx)*V(i,j,bz)
     F(i,j,en) = ( 0.5d0*V(i,j,ro)*v2 + f1*V(i,j,pr) + B2 ) * V(i,j,vx) - vB * V(i,j,bx)
     F(i,j,bx) = 0.d0
     F(i,j,by) = V(i,j,vx)*V(i,j,by)-V(i,j,bx)*V(i,j,vy)
     F(i,j,bz) = V(i,j,vx)*V(i,j,bz)-V(i,j,bx)*V(i,j,vz)
     F(i,j,ps) = 0.d0
     
  enddo
  enddo

  return
end subroutine v2f


==> Ancillary_files_20110112/RX/v2g.f90 <==
subroutine v2g(V,G,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to numerical flux (G)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer :: ix, jx
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: G(ix,jx,var1)  ! numerical flux (F) [output]
  integer :: i, is, ie
  integer :: j, js, je
  real(8) :: v2, vB, B2, f1

  f1 = gamma / ( gamma - 1 )

  do j=js,je
  do i=is,ie

     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     vB = dot_product( V(i,j,vx:vz), V(i,j,bx:bz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     G(i,j,ro) = V(i,j,ro) * V(i,j,vy)
     G(i,j,mx) = V(i,j,ro)*V(i,j,vy)*V(i,j,vx) - V(i,j,by)*V(i,j,bx)
     G(i,j,my) = V(i,j,ro)*V(i,j,vy)*V(i,j,vy) - V(i,j,by)*V(i,j,by) &
          + V(i,j,pr) + 0.5d0*B2
     G(i,j,mz) = V(i,j,ro)*V(i,j,vy)*V(i,j,vz) - V(i,j,by)*V(i,j,bz)
     G(i,j,en) = ( 0.5d0*V(i,j,ro)*v2 + f1*V(i,j,pr) + B2 ) * V(i,j,vy) - vB * V(i,j,by)
     G(i,j,bx) = V(i,j,vy)*V(i,j,bx)-V(i,j,by)*V(i,j,vx)
     G(i,j,by) = 0.d0
     G(i,j,bz) = V(i,j,vy)*V(i,j,bz)-V(i,j,by)*V(i,j,vz)
     G(i,j,ps) = 0.d0
     
  enddo
  enddo

  return
end subroutine v2g


==> Ancillary_files_20110112/RX/v2u.f90 <==
subroutine v2u(V,U,ix,is,ie,jx,js,je)
!-----------------------------------------------------------------------
!     Convert primitive variables (VL|VR) to the conserved quantities (U)
!     This V vector contains some conserved variables (rho, B)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  real(8) :: V(ix,jx,var1)  ! primitive variables (V) [input]
  real(8) :: U(ix,jx,var2)  ! subset of conserved variables (U) [output]
  integer :: ix, is, ie
  integer :: jx, js, je
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: v2, B2, f1

  f1 = 1.d0 / ( gamma - 1 )

  do j=js,je
  do i=is,ie
     
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( V(i,j,bx:bz), V(i,j,bx:bz) )
     
     U(i,j,mx:mz) = V(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( V(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo

  return
end subroutine v2u

